An Entropy-Based Test and Development Framework for Uncertainty Modeling in Level-Set Visualizations

We present a simple comparative framework for testing and developing uncertainty modeling in uncertain marching cubes implementations. The selection of a model to represent the probability distribution of uncertain values directly influences the memory use, run time, and accuracy of an uncertainty visualization algorithm. We use an entropy calculation directly on ensemble data to establish an expected result and then compare the entropy from various probability models, including uniform, Gaussian, histogram, and quantile models. Our results verify that models matching the distribution of the ensemble indeed match the entropy. We further show that fewer bins in nonparametric histogram models are more effective whereas large numbers of bins in quantile models approach data accuracy.

==> notebooks/RedSeaDataset_rrs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-06-09T04:40:35.303902Z",
     "start_time": "2019-06-09T04:40:26.735486Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(500, 500, 20)\n",
      "1.1550938854\n",
      "0.0\n",
      "(500, 500)\n",
      "(500, 500, 20)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2b87fbc0710>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read data\n",
    "\n",
    "originaEnsemble = np.load('data/redSeaEnsemble.npy')\n",
    "#originaEnsemble = np.load('data/windData/windEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=2)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "ensemble = originaEnsemble\n",
    "print(ensemble.shape)\n",
    "\n",
    "trueData = originaEnsemble[:,:,0]\n",
    "img = plt.imshow(trueData, cmap=\"cividis\")\n",
    "plt.colorbar(img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, distributionModel, numBins):\n",
    "    h, w, d = ensemble.shape\n",
    "    \n",
    "    # Contain minimum and maximum at each grid point\n",
    "    minimumGrid = np.zeros((h,w))\n",
    "    maximumGrid = np.zeros((h,w))\n",
    "    # Contain average at each grid point\n",
    "    meanGrid = np.zeros((h,w))\n",
    "    # Most probable sign. If probability of + is greater than -, then assign +.\n",
    "    mostProbableGrid = np.zeros((h,w))\n",
    "    \n",
    "    # Contain mean and standard deviation for Gaussian distribution\n",
    "    meanGaussian = np.zeros((h,w))\n",
    "    stdGaussian = np.zeros((h,w))\n",
    "    \n",
    "    # Compute min,max,mean,standard deviation per grid vertex\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = math.inf\n",
    "            maximum = -math.inf\n",
    "            t = np.array([])\n",
    "            for k in range(d):\n",
    "                t = np.append(t, [ensemble[i,j,k]])\n",
    "                if(ensemble[i,j,k] < minimum):\n",
    "                    minimum = ensemble[i,j,k]\n",
    "                if(ensemble[i,j,k] > maximum):\n",
    "                    maximum = ensemble[i,j,k]    \n",
    "            tMean = np.mean(t,0)\n",
    "            tVar = np.var(t,0)\n",
    "            tStd = math.sqrt(tVar)\n",
    "            \n",
    "            #Uniform\n",
    "            minimumGrid[i,j] = minimum\n",
    "            maximumGrid[i,j] = maximum   \n",
    "            \n",
    "            #Gaussian\n",
    "            meanGaussian[i,j] = tMean\n",
    "            stdGaussian[i,j] = tStd\n",
    "    \n",
    "    # Compute negative and positive probabilities for different noise models\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w))\n",
    "    toPrint = True \n",
    "    toPrint = False\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = minimumGrid[i,j]\n",
    "            maximum = maximumGrid[i,j]\n",
    "            meanVal = meanGrid[i,j]\n",
    "            if (isovalue <= minimum):\n",
    "                positiveProbabilitiesGrid[i,j] = 1.0\n",
    "                negativeProbabilitiesGrid[i,j] = 0.0\n",
    "            elif (isovalue >= maximum):    \n",
    "                positiveProbabilitiesGrid[i,j] = 0.0\n",
    "                negativeProbabilitiesGrid[i,j] = 1.0\n",
    "            else:\n",
    "                if distributionModel == 'theD':\n",
    "                    theD = np.sort(ensemble[i,j,:])\n",
    "                    if(toPrint):\n",
    "                        print(ensemble[i,j,:])\n",
    "                        print(theD)\n",
    "                    probIndex = 0\n",
    "                    for dId in range(len(theD)):\n",
    "                        if(isovalue >= theD[dId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    tempNegativeProb = (probIndex+(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))/(len(theD)-1)\n",
    "                    if(toPrint):\n",
    "                        print(\"probIndex: \", probIndex)\n",
    "                        print(\"theD[probIndex-1]\", theD[probIndex-1])\n",
    "                        print(\"(isovalue-theD[probIndex-1])\", (isovalue-theD[probIndex-1]))\n",
    "                        print(\"(theD[probIndex]-theD[probIndex-1])\", (theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1])\", (isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)\n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j] \n",
    "                elif distributionModel == 'TheQ':\n",
    "                    quants = np.array([])\n",
    "                    quants = np.append(quants, 0)\n",
    "                    quant  = 1/(numBins)\n",
    "                    for q in range(numBins-1):\n",
    "                        quants = np.append(quants, quant)\n",
    "                        quant = quant + 1/numBins\n",
    "                    quants = np.append(quants, 1)\n",
    "                    theQ = np.quantile(ensemble[i,j,:], quants)\n",
    "                    probIndex = 0\n",
    "                    for qId in range(len(theQ)):\n",
    "                        if(isovalue >= theQ[qId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    negativeProbabilitiesGrid[i,j] = quants[probIndex-1]+1/numBins*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                    if(toPrint):\n",
    "                        print(\"quant\", quant)\n",
    "                        print(\"quants\", quants)\n",
    "                        print(\"theQ\", theQ)\n",
    "                        print(\"quants[probIndex-1]\", quants[probIndex-1])\n",
    "                        print(\"(isovalue-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1]))\n",
    "                        print(\"(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        print(\"quants[probIndex-1]+quant*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", quants[probIndex-1]+1/(numBins+1)*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        toPrint = False\n",
    "                elif distributionModel == 'uniform':\n",
    "                    positiveProbabilitiesGrid[i,j] = (maximum - isovalue)/(maximum - minimum)\n",
    "                    negativeProbabilitiesGrid[i,j] = 1.0 - positiveProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Gaussian':\n",
    "                    tempMean = meanGaussian[i,j]\n",
    "                    tempStd = stdGaussian[i,j]\n",
    "                    negativeProbabilitiesGrid[i,j] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Histogram':\n",
    "                    hist, bin_edges = np.histogram(ensemble[i,j,:], bins=numBins)\n",
    "                    # Normalize histogram\n",
    "                    hist = hist/np.sum(hist)\n",
    "                    tempNegativeProb = 0\n",
    "                    for binId in range(numBins):\n",
    "                        low = bin_edges[binId]\n",
    "                        high = bin_edges[binId+1]\n",
    "                        if (isovalue > low):\n",
    "                            if (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - low)/(high - low))\n",
    "                    if(toPrint):\n",
    "                        print(\"hist\", hist)\n",
    "                        print(sum(hist))\n",
    "                        print(bin_edges)\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)                        \n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]   \n",
    "                \n",
    "                else:\n",
    "                    print('No valid model')\n",
    "            \n",
    "            # Compute most probable grid\n",
    "            if(positiveProbabilitiesGrid[i,j] > negativeProbabilitiesGrid[i,j]):\n",
    "                mostProbableGrid[i,j] = (meanVal + maximum)/2\n",
    "            else:\n",
    "                mostProbableGrid[i,j] = (minimum + meanVal)/2  \n",
    "            \n",
    "    \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Takes positive sign probability and negative sign probability values per grid vertex as input (computed in previous function),\n",
    "# to produce histogram of marching squares topology cases. The probability is therefore computed for each of the 16 cases.\n",
    "# Followed by that, entropy and number of nonzero cases are computed for histogram of marching cubes cases\n",
    "# High entropy means higher uncertainty\n",
    "\n",
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,16))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            \n",
    "            x1Positive = positiveProbabilitiesGrid[i,j]\n",
    "            x1Negative = negativeProbabilitiesGrid[i,j]\n",
    "            if(x1Positive > 0) and (x1Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x2Positive = positiveProbabilitiesGrid[i+1,j]\n",
    "            x2Negative = negativeProbabilitiesGrid[i+1,j]\n",
    "            if(x2Positive > 0) and (x2Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x3Positive = positiveProbabilitiesGrid[i+1,j+1]\n",
    "            x3Negative = negativeProbabilitiesGrid[i+1,j+1]\n",
    "            if(x3Positive > 0) and (x3Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x4Positive = positiveProbabilitiesGrid[i,j+1]\n",
    "            x4Negative = negativeProbabilitiesGrid[i,j+1]\n",
    "            if(x4Positive > 0) and (x4Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "                \n",
    "            numCases[i,j] = tempNumCases\n",
    "            # Reset tempNumCases for next iteration\n",
    "            tempNumCases = 1\n",
    "            \n",
    "            MStopologyCasesProbabilities[i,j,0] = x1Negative*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,1] = x1Negative*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,2] = x1Negative*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,3] = x1Negative*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,4] = x1Negative*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,5] = x1Negative*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,6] = x1Negative*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,7] = x1Negative*x2Positive*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,8] = x1Positive*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,9] = x1Positive*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,10] = x1Positive*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,11] = x1Positive*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,12] = x1Positive*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,13] = x1Positive*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,14] = x1Positive*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,15] = x1Positive*x2Positive*x3Positive*x4Positive\n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1))\n",
    "        \n",
    "    for i in range(16):\n",
    "        \n",
    "        probs = MStopologyCasesProbabilities[:,:,i]\n",
    "        res = ma.log2(probs);\n",
    "        entropy += np.multiply(-probs,res)\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Independent Uniform/Gaussian\n",
    "def probabilisticMarchingSquaresIndependent(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j]*positiveProbabilitiesGrid[i+1,j]*positiveProbabilitiesGrid[i,j+1]*positiveProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j]*negativeProbabilitiesGrid[i+1,j]*negativeProbabilitiesGrid[i,j+1]*negativeProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2b80e67f990>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = 0.5\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy, cmap=\"cividis\")\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 9354.90, entropy avg: 0.04, runtime: 33.75 seconds\n",
      "Uniform model ====== entropy sum: 15932.14, entropy avg: 0.06, runtime: 35.16 seconds\n",
      "Guassian model ===== entropy sum: 11687.51, entropy avg: 0.05, runtime: 34.97 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 15932.14, entropy avg: 0.06, runtime: 34.86 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 12797.49, entropy avg: 0.05, runtime: 34.80 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 12561.06, entropy avg: 0.05, runtime: 34.70 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 12475.42, entropy avg: 0.05, runtime: 35.23 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 12495.03, entropy avg: 0.05, runtime: 35.48 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 12467.91, entropy avg: 0.05, runtime: 34.62 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 12468.09, entropy avg: 0.05, runtime: 34.86 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 12489.58, entropy avg: 0.05, runtime: 34.84 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 12521.32, entropy avg: 0.05, runtime: 35.67 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 12506.22, entropy avg: 0.05, runtime: 35.73 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 12551.04, entropy avg: 0.05, runtime: 34.84 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 12595.74, entropy avg: 0.05, runtime: 34.97 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 12646.51, entropy avg: 0.05, runtime: 35.22 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 12671.35, entropy avg: 0.05, runtime: 35.12 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 12702.57, entropy avg: 0.05, runtime: 36.66 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 15932.14, entropy avg: 0.06, runtime: 34.78 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 14753.48, entropy avg: 0.06, runtime: 37.83 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 13602.19, entropy avg: 0.05, runtime: 37.25 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 12958.28, entropy avg: 0.05, runtime: 37.61 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 12611.23, entropy avg: 0.05, runtime: 40.89 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 12343.98, entropy avg: 0.05, runtime: 36.38 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 12170.49, entropy avg: 0.05, runtime: 38.86 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 12069.17, entropy avg: 0.05, runtime: 38.62 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 11981.01, entropy avg: 0.05, runtime: 35.36 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 11927.19, entropy avg: 0.05, runtime: 35.22 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 11855.46, entropy avg: 0.05, runtime: 35.30 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 11806.00, entropy avg: 0.05, runtime: 35.58 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 11781.07, entropy avg: 0.05, runtime: 45.98 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 11773.27, entropy avg: 0.05, runtime: 37.19 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 11771.39, entropy avg: 0.05, runtime: 56.30 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2b80e760910>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = 0.15\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy, cmap=\"cividis\")\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 32185.87, entropy avg: 0.13, runtime: 35.34 seconds\n",
      "Uniform model ====== entropy sum: 50373.50, entropy avg: 0.20, runtime: 35.91 seconds\n",
      "Guassian model ===== entropy sum: 36532.71, entropy avg: 0.15, runtime: 42.11 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 50373.50, entropy avg: 0.20, runtime: 37.14 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 40861.15, entropy avg: 0.16, runtime: 35.89 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 39738.93, entropy avg: 0.16, runtime: 36.28 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 39565.78, entropy avg: 0.16, runtime: 36.41 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 39612.18, entropy avg: 0.16, runtime: 35.97 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 39723.88, entropy avg: 0.16, runtime: 40.66 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 39840.26, entropy avg: 0.16, runtime: 36.36 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 39956.90, entropy avg: 0.16, runtime: 36.92 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 40035.65, entropy avg: 0.16, runtime: 37.22 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 40147.54, entropy avg: 0.16, runtime: 37.06 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 40377.36, entropy avg: 0.16, runtime: 37.23 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 40558.89, entropy avg: 0.16, runtime: 38.22 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 40710.95, entropy avg: 0.16, runtime: 37.09 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 40776.19, entropy avg: 0.16, runtime: 38.12 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 40853.11, entropy avg: 0.16, runtime: 42.80 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 50373.50, entropy avg: 0.20, runtime: 35.67 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 48470.96, entropy avg: 0.19, runtime: 36.12 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 44102.46, entropy avg: 0.18, runtime: 35.98 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 41887.11, entropy avg: 0.17, runtime: 36.02 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 40536.70, entropy avg: 0.16, runtime: 36.27 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 39580.78, entropy avg: 0.16, runtime: 36.05 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 38923.10, entropy avg: 0.16, runtime: 36.20 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 38459.53, entropy avg: 0.15, runtime: 36.19 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 38052.23, entropy avg: 0.15, runtime: 36.80 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 37820.75, entropy avg: 0.15, runtime: 38.20 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 37372.62, entropy avg: 0.15, runtime: 36.84 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 37179.62, entropy avg: 0.15, runtime: 37.69 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 37079.92, entropy avg: 0.15, runtime: 39.61 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 37051.83, entropy avg: 0.15, runtime: 42.94 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 37045.71, entropy avg: 0.15, runtime: 106.95 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts =[1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {
    "height": "calc(100% - 180px)",
    "left": "10px",
    "top": "150px",
    "width": "165px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/WindDataset_rrs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-06-09T04:40:35.303902Z",
     "start_time": "2019-06-09T04:40:26.735486Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(68, 68, 15)\n",
      "-0.14613543172773022\n",
      "-80.90244063067566\n",
      "(68, 68)\n",
      "(68, 68, 15)\n"
     ]
    }
   ],
   "source": [
    "# Read data\n",
    "\n",
    "originaEnsemble = np.load('data/windData/windEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=2)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "ensemble = originaEnsemble\n",
    "print(ensemble.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, distributionModel, numBins):\n",
    "    h, w, d = ensemble.shape\n",
    "    \n",
    "    # Contain minimum and maximum at each grid point\n",
    "    minimumGrid = np.zeros((h,w))\n",
    "    maximumGrid = np.zeros((h,w))\n",
    "    # Contain average at each grid point\n",
    "    meanGrid = np.zeros((h,w))\n",
    "    # Most probable sign. If probability of + is greater than -, then assign +.\n",
    "    mostProbableGrid = np.zeros((h,w))\n",
    "    \n",
    "    # Contain mean and standard deviation for Gaussian distribution\n",
    "    meanGaussian = np.zeros((h,w))\n",
    "    stdGaussian = np.zeros((h,w))\n",
    "    \n",
    "    # Compute min,max,mean,standard deviation per grid vertex\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = math.inf\n",
    "            maximum = -math.inf\n",
    "            t = np.array([])\n",
    "            for k in range(d):\n",
    "                t = np.append(t, [ensemble[i,j,k]])\n",
    "                if(ensemble[i,j,k] < minimum):\n",
    "                    minimum = ensemble[i,j,k]\n",
    "                if(ensemble[i,j,k] > maximum):\n",
    "                    maximum = ensemble[i,j,k]    \n",
    "            tMean = np.mean(t,0)\n",
    "            tVar = np.var(t,0)\n",
    "            tStd = math.sqrt(tVar)\n",
    "            \n",
    "            #Uniform\n",
    "            minimumGrid[i,j] = minimum\n",
    "            maximumGrid[i,j] = maximum   \n",
    "            \n",
    "            #Gaussian\n",
    "            meanGaussian[i,j] = tMean\n",
    "            stdGaussian[i,j] = tStd\n",
    "    \n",
    "    # Compute negative and positive probabilities for different noise models\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w))\n",
    "    toPrint = True \n",
    "    toPrint = False\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = minimumGrid[i,j]\n",
    "            maximum = maximumGrid[i,j]\n",
    "            meanVal = meanGrid[i,j]\n",
    "            if (isovalue <= minimum):\n",
    "                positiveProbabilitiesGrid[i,j] = 1.0\n",
    "                negativeProbabilitiesGrid[i,j] = 0.0\n",
    "            elif (isovalue >= maximum):    \n",
    "                positiveProbabilitiesGrid[i,j] = 0.0\n",
    "                negativeProbabilitiesGrid[i,j] = 1.0\n",
    "            else:\n",
    "                if distributionModel == 'theD':\n",
    "                    theD = np.sort(ensemble[i,j,:])\n",
    "                    if(toPrint):\n",
    "                        print(ensemble[i,j,:])\n",
    "                        print(theD)\n",
    "                    probIndex = 0\n",
    "                    for dId in range(len(theD)):\n",
    "                        if(isovalue >= theD[dId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    tempNegativeProb = (probIndex+(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))/(len(theD)-1)\n",
    "                    if(toPrint):\n",
    "                        print(\"probIndex: \", probIndex)\n",
    "                        print(\"theD[probIndex-1]\", theD[probIndex-1])\n",
    "                        print(\"(isovalue-theD[probIndex-1])\", (isovalue-theD[probIndex-1]))\n",
    "                        print(\"(theD[probIndex]-theD[probIndex-1])\", (theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1])\", (isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)\n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j] \n",
    "                elif distributionModel == 'TheQ':\n",
    "                    quants = np.array([])\n",
    "                    quants = np.append(quants, 0)\n",
    "                    quant  = 1/(numBins)\n",
    "                    for q in range(numBins-1):\n",
    "                        quants = np.append(quants, quant)\n",
    "                        quant = quant + 1/numBins\n",
    "                    quants = np.append(quants, 1)\n",
    "                    theQ = np.quantile(ensemble[i,j,:], quants)\n",
    "                    probIndex = 0\n",
    "                    for qId in range(len(theQ)):\n",
    "                        if(isovalue >= theQ[qId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    negativeProbabilitiesGrid[i,j] = quants[probIndex-1]+1/numBins*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                    if(toPrint):\n",
    "                        print(\"quant\", quant)\n",
    "                        print(\"quants\", quants)\n",
    "                        print(\"theQ\", theQ)\n",
    "                        print(\"quants[probIndex-1]\", quants[probIndex-1])\n",
    "                        print(\"(isovalue-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1]))\n",
    "                        print(\"(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        print(\"quants[probIndex-1]+quant*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", quants[probIndex-1]+1/(numBins+1)*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        toPrint = False\n",
    "                elif distributionModel == 'uniform':\n",
    "                    positiveProbabilitiesGrid[i,j] = (maximum - isovalue)/(maximum - minimum)\n",
    "                    negativeProbabilitiesGrid[i,j] = 1.0 - positiveProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Gaussian':\n",
    "                    tempMean = meanGaussian[i,j]\n",
    "                    tempStd = stdGaussian[i,j]\n",
    "                    negativeProbabilitiesGrid[i,j] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Histogram':\n",
    "                    hist, bin_edges = np.histogram(ensemble[i,j,:], bins=numBins)\n",
    "                    # Normalize histogram\n",
    "                    hist = hist/np.sum(hist)\n",
    "                    tempNegativeProb = 0\n",
    "                    for binId in range(numBins):\n",
    "                        low = bin_edges[binId]\n",
    "                        high = bin_edges[binId+1]\n",
    "                        if (isovalue > low):\n",
    "                            if (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - low)/(high - low))\n",
    "                    if(toPrint):\n",
    "                        print(\"hist\", hist)\n",
    "                        print(sum(hist))\n",
    "                        print(bin_edges)\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)                        \n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]   \n",
    "                \n",
    "                else:\n",
    "                    print('No valid model')\n",
    "            \n",
    "            # Compute most probable grid\n",
    "            if(positiveProbabilitiesGrid[i,j] > negativeProbabilitiesGrid[i,j]):\n",
    "                mostProbableGrid[i,j] = (meanVal + maximum)/2\n",
    "            else:\n",
    "                mostProbableGrid[i,j] = (minimum + meanVal)/2  \n",
    "            \n",
    "    \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Takes positive sign probability and negative sign probability values per grid vertex as input (computed in previous function),\n",
    "# to produce histogram of marching squares topology cases. The probability is therefore computed for each of the 16 cases.\n",
    "# Followed by that, entropy and number of nonzero cases are computed for histogram of marching cubes cases\n",
    "# High entropy means higher uncertainty\n",
    "\n",
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,16))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            \n",
    "            x1Positive = positiveProbabilitiesGrid[i,j]\n",
    "            x1Negative = negativeProbabilitiesGrid[i,j]\n",
    "            if(x1Positive > 0) and (x1Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x2Positive = positiveProbabilitiesGrid[i+1,j]\n",
    "            x2Negative = negativeProbabilitiesGrid[i+1,j]\n",
    "            if(x2Positive > 0) and (x2Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x3Positive = positiveProbabilitiesGrid[i+1,j+1]\n",
    "            x3Negative = negativeProbabilitiesGrid[i+1,j+1]\n",
    "            if(x3Positive > 0) and (x3Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x4Positive = positiveProbabilitiesGrid[i,j+1]\n",
    "            x4Negative = negativeProbabilitiesGrid[i,j+1]\n",
    "            if(x4Positive > 0) and (x4Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "                \n",
    "            numCases[i,j] = tempNumCases\n",
    "            # Reset tempNumCases for next iteration\n",
    "            tempNumCases = 1\n",
    "            \n",
    "            MStopologyCasesProbabilities[i,j,0] = x1Negative*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,1] = x1Negative*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,2] = x1Negative*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,3] = x1Negative*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,4] = x1Negative*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,5] = x1Negative*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,6] = x1Negative*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,7] = x1Negative*x2Positive*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,8] = x1Positive*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,9] = x1Positive*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,10] = x1Positive*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,11] = x1Positive*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,12] = x1Positive*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,13] = x1Positive*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,14] = x1Positive*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,15] = x1Positive*x2Positive*x3Positive*x4Positive\n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1))\n",
    "        \n",
    "    for i in range(16):\n",
    "        \n",
    "        probs = MStopologyCasesProbabilities[:,:,i]\n",
    "        res = ma.log2(probs);\n",
    "        entropy += np.multiply(-probs,res)\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Independent Uniform/Gaussian\n",
    "def probabilisticMarchingSquaresIndependent(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j]*positiveProbabilitiesGrid[i+1,j]*positiveProbabilitiesGrid[i,j+1]*positiveProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j]*negativeProbabilitiesGrid[i+1,j]*negativeProbabilitiesGrid[i,j+1]*negativeProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2d1b6757790>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = -40\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy)\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 858.62, entropy avg: 0.19, runtime: 0.56 seconds\n",
      "Uniform model ====== entropy sum: 959.14, entropy avg: 0.21, runtime: 0.61 seconds\n",
      "Guassian model ===== entropy sum: 892.08, entropy avg: 0.20, runtime: 0.64 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 959.14, entropy avg: 0.21, runtime: 0.61 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 941.69, entropy avg: 0.21, runtime: 0.67 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 905.65, entropy avg: 0.20, runtime: 0.67 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 902.34, entropy avg: 0.20, runtime: 0.66 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 905.39, entropy avg: 0.20, runtime: 0.61 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 910.61, entropy avg: 0.20, runtime: 0.64 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 911.24, entropy avg: 0.20, runtime: 0.62 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 911.26, entropy avg: 0.20, runtime: 0.64 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 920.70, entropy avg: 0.21, runtime: 0.55 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 921.19, entropy avg: 0.21, runtime: 0.59 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 928.45, entropy avg: 0.21, runtime: 0.62 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 934.35, entropy avg: 0.21, runtime: 0.69 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 938.36, entropy avg: 0.21, runtime: 0.61 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 942.21, entropy avg: 0.21, runtime: 0.61 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 946.62, entropy avg: 0.21, runtime: 0.75 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 959.14, entropy avg: 0.21, runtime: 0.56 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 961.41, entropy avg: 0.21, runtime: 0.62 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 918.91, entropy avg: 0.20, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 904.36, entropy avg: 0.20, runtime: 0.61 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 895.24, entropy avg: 0.20, runtime: 0.66 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 887.65, entropy avg: 0.20, runtime: 0.62 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 880.90, entropy avg: 0.20, runtime: 0.69 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 880.95, entropy avg: 0.20, runtime: 0.69 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 879.45, entropy avg: 0.20, runtime: 0.67 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 877.58, entropy avg: 0.20, runtime: 0.70 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 872.10, entropy avg: 0.19, runtime: 0.62 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 871.55, entropy avg: 0.19, runtime: 0.67 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 870.45, entropy avg: 0.19, runtime: 0.78 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 870.28, entropy avg: 0.19, runtime: 1.02 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 870.15, entropy avg: 0.19, runtime: 2.62 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2d1b687b010>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = -20\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy)\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 1289.19, entropy avg: 0.29, runtime: 0.55 seconds\n",
      "Uniform model ====== entropy sum: 1463.65, entropy avg: 0.33, runtime: 0.62 seconds\n",
      "Guassian model ===== entropy sum: 1389.77, entropy avg: 0.31, runtime: 0.64 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 1463.65, entropy avg: 0.33, runtime: 0.70 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 1420.50, entropy avg: 0.32, runtime: 0.77 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 1402.75, entropy avg: 0.31, runtime: 0.70 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 1394.11, entropy avg: 0.31, runtime: 0.72 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 1402.48, entropy avg: 0.31, runtime: 0.70 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 1408.92, entropy avg: 0.31, runtime: 0.75 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 1405.46, entropy avg: 0.31, runtime: 0.64 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 1418.52, entropy avg: 0.32, runtime: 0.66 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 1427.28, entropy avg: 0.32, runtime: 0.64 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 1424.30, entropy avg: 0.32, runtime: 0.61 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 1434.77, entropy avg: 0.32, runtime: 0.64 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 1445.72, entropy avg: 0.32, runtime: 0.66 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 1451.08, entropy avg: 0.32, runtime: 0.61 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 1454.58, entropy avg: 0.32, runtime: 0.64 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 1459.86, entropy avg: 0.33, runtime: 0.92 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 1463.65, entropy avg: 0.33, runtime: 0.62 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 1477.11, entropy avg: 0.33, runtime: 0.66 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 1410.02, entropy avg: 0.31, runtime: 0.61 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 1393.58, entropy avg: 0.31, runtime: 0.64 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 1398.74, entropy avg: 0.31, runtime: 0.64 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 1382.01, entropy avg: 0.31, runtime: 0.67 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 1366.94, entropy avg: 0.30, runtime: 0.67 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 1367.88, entropy avg: 0.30, runtime: 0.69 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 1369.86, entropy avg: 0.31, runtime: 0.66 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 1366.53, entropy avg: 0.30, runtime: 0.73 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 1351.60, entropy avg: 0.30, runtime: 0.67 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 1351.56, entropy avg: 0.30, runtime: 0.72 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 1349.75, entropy avg: 0.30, runtime: 0.80 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 1349.10, entropy avg: 0.30, runtime: 0.97 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 1349.13, entropy avg: 0.30, runtime: 3.45 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x2d1b699a0d0>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = -60\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy)\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 277.85, entropy avg: 0.06, runtime: 0.62 seconds\n",
      "Uniform model ====== entropy sum: 326.29, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Guassian model ===== entropy sum: 281.96, entropy avg: 0.06, runtime: 0.59 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 326.29, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 303.71, entropy avg: 0.07, runtime: 0.56 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 297.74, entropy avg: 0.07, runtime: 0.62 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 291.06, entropy avg: 0.06, runtime: 0.56 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 293.67, entropy avg: 0.07, runtime: 0.61 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 292.24, entropy avg: 0.07, runtime: 0.59 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 296.18, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 295.58, entropy avg: 0.07, runtime: 0.61 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 295.16, entropy avg: 0.07, runtime: 0.61 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 298.30, entropy avg: 0.07, runtime: 0.61 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 300.69, entropy avg: 0.07, runtime: 0.59 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 303.16, entropy avg: 0.07, runtime: 0.59 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 302.17, entropy avg: 0.07, runtime: 0.56 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 303.36, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 303.92, entropy avg: 0.07, runtime: 0.70 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 326.29, entropy avg: 0.07, runtime: 0.69 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 320.55, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 302.23, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 293.35, entropy avg: 0.07, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 289.81, entropy avg: 0.06, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 285.79, entropy avg: 0.06, runtime: 0.61 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 283.55, entropy avg: 0.06, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 282.05, entropy avg: 0.06, runtime: 0.58 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 280.58, entropy avg: 0.06, runtime: 0.59 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 278.69, entropy avg: 0.06, runtime: 0.59 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 275.48, entropy avg: 0.06, runtime: 0.58 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 275.53, entropy avg: 0.06, runtime: 0.61 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 275.35, entropy avg: 0.06, runtime: 0.64 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 275.31, entropy avg: 0.06, runtime: 0.67 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 275.35, entropy avg: 0.06, runtime: 1.25 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {
    "height": "calc(100% - 180px)",
    "left": "10px",
    "top": "150px",
    "width": "165px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/WindDataset_rrs_GaussianNoise.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-06-09T04:40:35.303902Z",
     "start_time": "2019-06-09T04:40:26.735486Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(68, 68, 15)\n",
      "-0.14613543172773022\n",
      "-80.90244063067566\n",
      "(68, 68)\n",
      "(68, 68, 15)\n"
     ]
    }
   ],
   "source": [
    "# Read data\n",
    "\n",
    "originaEnsemble = np.load('data/windData/windEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=2)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "ensemble = originaEnsemble\n",
    "print(ensemble.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sample histogram with two bins\n",
    "def sampleHistogram(trueData,a1,b1,c1,numMembers,threshold):\n",
    "\n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                \n",
    "                s = np.random.uniform(0,1,1)\n",
    "                if (s < threshold):\n",
    "                    sample = np.random.uniform(a1,b1,1)\n",
    "                else:\n",
    "                    sample = np.random.uniform(b1,c1,1)\n",
    "                \n",
    "                ensemble[i,j,k] = trueData[i,j] + sample\n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def addRandomGaussianNoise(trueData, numMembers):\n",
    "    \n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                randomNum = np.random.normal(0,3)\n",
    "                ensemble[i,j,k] = trueData[i,j] + randomNum \n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def addRandomUniformNoise(trueData, numMembers):\n",
    "    \n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                randomNum = np.random.uniform(-3,3,1)\n",
    "                ensemble[i,j,k] = trueData[i,j] + randomNum \n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x1ec563bf7d0>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Synthetic function: Mixture of four Gaussian\n",
    "# define normalized 2D gaussian\n",
    "#def gaus2d(x=0, y=0, mx=0, my=0, sx=1, sy=1):\n",
    "#    return 1. / (2. * np.pi * sx * sy) * np.exp(-((x - mx)**2. / (2. * sx**2.) + (y - my)**2. / (2. * sy**2.)))\n",
    "\n",
    "#x = np.linspace(-5, 5)\n",
    "#y = np.linspace(-5, 5)\n",
    "#x, y = np.meshgrid(x, y) # get 2D variables instead of 1D\n",
    "#z1 = gaus2d(x, y, 2.5, 2.5, 1,1)\n",
    "#z2 = gaus2d(x, y, -2.5, -2.5, 1,1)\n",
    "#z3 = gaus2d(x, y, -2.5, 2.5, 1,1)\n",
    "#z4 = gaus2d(x, y, 2.5, -2.5, 1,1)\n",
    "#trueData = -(z1+z2+z3+z4)\n",
    "#img = plt.imshow(trueData)\n",
    "#plt.colorbar(img)\n",
    "\n",
    "\n",
    "\n",
    "# Treat first ensemble member as the truth\n",
    "trueData = originaEnsemble[:,:,0]\n",
    "img = plt.imshow(trueData)\n",
    "plt.colorbar(img)\n",
    "\n",
    "# Add Gaussian noise samples per grid vertex to generate ensemble\n",
    "ensemble = addRandomGaussianNoise(trueData, 50)\n",
    "plt.figure()\n",
    "img = plt.imshow(ensemble[:,:,0])\n",
    "plt.colorbar(img)\n",
    "\n",
    "# Add noise samples from histogram with two bins with 0.8 weight to first bin and 0.2 to the second\n",
    "#ensemble = sampleHistogram(trueData,0,1.5,3,50,0.8)\n",
    "#plt.figure()\n",
    "#img = plt.imshow(ensemble[:,:,0])\n",
    "#plt.colorbar(img)\n",
    "#ensemble = np.zeros((68,68,1))\n",
    "#ensemble[:,:,0] = trueData\n",
    "#print(ensemble.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, distributionModel, numBins):\n",
    "    h, w, d = ensemble.shape\n",
    "    \n",
    "    # Contain minimum and maximum at each grid point\n",
    "    minimumGrid = np.zeros((h,w))\n",
    "    maximumGrid = np.zeros((h,w))\n",
    "    # Contain average at each grid point\n",
    "    meanGrid = np.zeros((h,w))\n",
    "    # Most probable sign. If probability of + is greater than -, then assign +.\n",
    "    mostProbableGrid = np.zeros((h,w))\n",
    "    \n",
    "    # Contain mean and standard deviation for Gaussian distribution\n",
    "    meanGaussian = np.zeros((h,w))\n",
    "    stdGaussian = np.zeros((h,w))\n",
    "    \n",
    "    # Compute min,max,mean,standard deviation per grid vertex\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = math.inf\n",
    "            maximum = -math.inf\n",
    "            t = np.array([])\n",
    "            for k in range(d):\n",
    "                t = np.append(t, [ensemble[i,j,k]])\n",
    "                if(ensemble[i,j,k] < minimum):\n",
    "                    minimum = ensemble[i,j,k]\n",
    "                if(ensemble[i,j,k] > maximum):\n",
    "                    maximum = ensemble[i,j,k]    \n",
    "            tMean = np.mean(t,0)\n",
    "            tVar = np.var(t,0)\n",
    "            tStd = math.sqrt(tVar)\n",
    "            \n",
    "            #Uniform\n",
    "            minimumGrid[i,j] = minimum\n",
    "            maximumGrid[i,j] = maximum   \n",
    "            \n",
    "            #Gaussian\n",
    "            meanGaussian[i,j] = tMean\n",
    "            stdGaussian[i,j] = tStd\n",
    "    \n",
    "    # Compute negative and positive probabilities for different noise models\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w))\n",
    "    toPrint = True \n",
    "    toPrint = False\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = minimumGrid[i,j]\n",
    "            maximum = maximumGrid[i,j]\n",
    "            meanVal = meanGrid[i,j]\n",
    "            if (isovalue <= minimum):\n",
    "                positiveProbabilitiesGrid[i,j] = 1.0\n",
    "                negativeProbabilitiesGrid[i,j] = 0.0\n",
    "            elif (isovalue >= maximum):    \n",
    "                positiveProbabilitiesGrid[i,j] = 0.0\n",
    "                negativeProbabilitiesGrid[i,j] = 1.0\n",
    "            else:\n",
    "                if distributionModel == 'theD':\n",
    "                    theD = np.sort(ensemble[i,j,:])\n",
    "                    if(toPrint):\n",
    "                        print(ensemble[i,j,:])\n",
    "                        print(theD)\n",
    "                    probIndex = 0\n",
    "                    for dId in range(len(theD)):\n",
    "                        if(isovalue >= theD[dId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    tempNegativeProb = (probIndex+(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))/(len(theD)-1)\n",
    "                    if(toPrint):\n",
    "                        print(\"probIndex: \", probIndex)\n",
    "                        print(\"theD[probIndex-1]\", theD[probIndex-1])\n",
    "                        print(\"(isovalue-theD[probIndex-1])\", (isovalue-theD[probIndex-1]))\n",
    "                        print(\"(theD[probIndex]-theD[probIndex-1])\", (theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1])\", (isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)\n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j] \n",
    "                elif distributionModel == 'TheQ':\n",
    "                    quants = np.array([])\n",
    "                    quants = np.append(quants, 0)\n",
    "                    quant  = 1/(numBins)\n",
    "                    for q in range(numBins-1):\n",
    "                        quants = np.append(quants, quant)\n",
    "                        quant = quant + 1/numBins\n",
    "                    quants = np.append(quants, 1)\n",
    "                    theQ = np.quantile(ensemble[i,j,:], quants)\n",
    "                    probIndex = 0\n",
    "                    for qId in range(len(theQ)):\n",
    "                        if(isovalue >= theQ[qId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    negativeProbabilitiesGrid[i,j] = quants[probIndex-1]+1/numBins*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                    if(toPrint):\n",
    "                        print(\"quant\", quant)\n",
    "                        print(\"quants\", quants)\n",
    "                        print(\"theQ\", theQ)\n",
    "                        print(\"quants[probIndex-1]\", quants[probIndex-1])\n",
    "                        print(\"(isovalue-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1]))\n",
    "                        print(\"(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        print(\"quants[probIndex-1]+quant*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", quants[probIndex-1]+1/(numBins+1)*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        toPrint = False\n",
    "                elif distributionModel == 'uniform':\n",
    "                    positiveProbabilitiesGrid[i,j] = (maximum - isovalue)/(maximum - minimum)\n",
    "                    negativeProbabilitiesGrid[i,j] = 1.0 - positiveProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Gaussian':\n",
    "                    tempMean = meanGaussian[i,j]\n",
    "                    tempStd = stdGaussian[i,j]\n",
    "                    negativeProbabilitiesGrid[i,j] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Histogram':\n",
    "                    hist, bin_edges = np.histogram(ensemble[i,j,:], bins=numBins)\n",
    "                    # Normalize histogram\n",
    "                    hist = hist/np.sum(hist)\n",
    "                    tempNegativeProb = 0\n",
    "                    for binId in range(numBins):\n",
    "                        low = bin_edges[binId]\n",
    "                        high = bin_edges[binId+1]\n",
    "                        if (isovalue > low):\n",
    "                            if (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - low)/(high - low))\n",
    "                    if(toPrint):\n",
    "                        print(\"hist\", hist)\n",
    "                        print(sum(hist))\n",
    "                        print(bin_edges)\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)                        \n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]   \n",
    "                \n",
    "                else:\n",
    "                    print('No valid model')\n",
    "            \n",
    "            # Compute most probable grid\n",
    "            if(positiveProbabilitiesGrid[i,j] > negativeProbabilitiesGrid[i,j]):\n",
    "                mostProbableGrid[i,j] = (meanVal + maximum)/2\n",
    "            else:\n",
    "                mostProbableGrid[i,j] = (minimum + meanVal)/2  \n",
    "            \n",
    "    \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Takes positive sign probability and negative sign probability values per grid vertex as input (computed in previous function),\n",
    "# to produce histogram of marching squares topology cases. The probability is therefore computed for each of the 16 cases.\n",
    "# Followed by that, entropy and number of nonzero cases are computed for histogram of marching cubes cases\n",
    "# High entropy means higher uncertainty\n",
    "\n",
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,16))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            \n",
    "            x1Positive = positiveProbabilitiesGrid[i,j]\n",
    "            x1Negative = negativeProbabilitiesGrid[i,j]\n",
    "            if(x1Positive > 0) and (x1Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x2Positive = positiveProbabilitiesGrid[i+1,j]\n",
    "            x2Negative = negativeProbabilitiesGrid[i+1,j]\n",
    "            if(x2Positive > 0) and (x2Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x3Positive = positiveProbabilitiesGrid[i+1,j+1]\n",
    "            x3Negative = negativeProbabilitiesGrid[i+1,j+1]\n",
    "            if(x3Positive > 0) and (x3Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x4Positive = positiveProbabilitiesGrid[i,j+1]\n",
    "            x4Negative = negativeProbabilitiesGrid[i,j+1]\n",
    "            if(x4Positive > 0) and (x4Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "                \n",
    "            numCases[i,j] = tempNumCases\n",
    "            # Reset tempNumCases for next iteration\n",
    "            tempNumCases = 1\n",
    "            \n",
    "            MStopologyCasesProbabilities[i,j,0] = x1Negative*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,1] = x1Negative*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,2] = x1Negative*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,3] = x1Negative*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,4] = x1Negative*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,5] = x1Negative*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,6] = x1Negative*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,7] = x1Negative*x2Positive*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,8] = x1Positive*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,9] = x1Positive*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,10] = x1Positive*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,11] = x1Positive*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,12] = x1Positive*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,13] = x1Positive*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,14] = x1Positive*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,15] = x1Positive*x2Positive*x3Positive*x4Positive\n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1))\n",
    "        \n",
    "    for i in range(16):\n",
    "        \n",
    "        probs = MStopologyCasesProbabilities[:,:,i]\n",
    "        res = ma.log2(probs);\n",
    "        entropy += np.multiply(-probs,res)\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Independent Uniform/Gaussian\n",
    "def probabilisticMarchingSquaresIndependent(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j]*positiveProbabilitiesGrid[i+1,j]*positiveProbabilitiesGrid[i,j+1]*positiveProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j]*negativeProbabilitiesGrid[i+1,j]*negativeProbabilitiesGrid[i,j+1]*negativeProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x1ec56651750>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = -40\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy)\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 1438.71, entropy avg: 0.32, runtime: 1.44 seconds\n",
      "Uniform model ====== entropy sum: 1936.24, entropy avg: 0.43, runtime: 1.39 seconds\n",
      "Guassian model ===== entropy sum: 1470.10, entropy avg: 0.33, runtime: 1.39 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 1936.24, entropy avg: 0.43, runtime: 1.45 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 1883.04, entropy avg: 0.42, runtime: 1.45 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 1646.57, entropy avg: 0.37, runtime: 1.45 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 1570.44, entropy avg: 0.35, runtime: 1.44 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 1523.68, entropy avg: 0.34, runtime: 1.47 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 1512.37, entropy avg: 0.34, runtime: 1.42 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 1508.95, entropy avg: 0.34, runtime: 1.44 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 1495.57, entropy avg: 0.33, runtime: 1.45 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 1493.22, entropy avg: 0.33, runtime: 1.42 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 1487.93, entropy avg: 0.33, runtime: 1.42 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 1485.97, entropy avg: 0.33, runtime: 1.45 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 1481.25, entropy avg: 0.33, runtime: 1.47 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 1483.97, entropy avg: 0.33, runtime: 1.48 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 1488.39, entropy avg: 0.33, runtime: 1.48 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 1491.45, entropy avg: 0.33, runtime: 1.88 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 1936.24, entropy avg: 0.43, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 1941.08, entropy avg: 0.43, runtime: 1.53 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 1790.57, entropy avg: 0.40, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 1697.61, entropy avg: 0.38, runtime: 1.45 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 1635.14, entropy avg: 0.36, runtime: 1.45 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 1589.55, entropy avg: 0.35, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 1559.06, entropy avg: 0.35, runtime: 1.45 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 1537.47, entropy avg: 0.34, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 1519.41, entropy avg: 0.34, runtime: 1.56 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 1502.42, entropy avg: 0.33, runtime: 1.48 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 1466.74, entropy avg: 0.33, runtime: 1.53 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 1437.15, entropy avg: 0.32, runtime: 1.56 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 1422.38, entropy avg: 0.32, runtime: 1.59 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 1421.86, entropy avg: 0.32, runtime: 1.73 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 1421.68, entropy avg: 0.32, runtime: 4.67 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Entropy-Guided Uncertainty Analysis of Isocontour Ensembles\n",
    "\n",
    "# Reduced entropy : good\n",
    "# Median result surprising\n",
    "# best number of bins? Bin size can impact accuracy: Not good\n",
    "# Quantile approach: independent of bin size, kernel density estimation: costly\n",
    "# Uncertainty of uncertainty models\n",
    "\n",
    "# Different isovalues\n",
    "#  15 data points vs. 15 quantiles vs. 15 histogram bins?\n",
    "# Compute [entropy(15 members) - entropy(14 members)] to know outliers or members with more information"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {
    "height": "calc(100% - 180px)",
    "left": "10px",
    "top": "150px",
    "width": "165px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/WindDataset_rrs_UniformNoise.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-06-09T04:40:35.303902Z",
     "start_time": "2019-06-09T04:40:26.735486Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(68, 68, 15)\n",
      "-0.14613543172773022\n",
      "-80.90244063067566\n",
      "(68, 68)\n",
      "(68, 68, 15)\n"
     ]
    }
   ],
   "source": [
    "# Read data\n",
    "\n",
    "originaEnsemble = np.load('data/windData/windEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=2)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "ensemble = originaEnsemble\n",
    "print(ensemble.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sample histogram with two bins\n",
    "def sampleHistogram(trueData,a1,b1,c1,numMembers,threshold):\n",
    "\n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                \n",
    "                s = np.random.uniform(0,1,1)\n",
    "                if (s < threshold):\n",
    "                    sample = np.random.uniform(a1,b1,1)\n",
    "                else:\n",
    "                    sample = np.random.uniform(b1,c1,1)\n",
    "                \n",
    "                ensemble[i,j,k] = trueData[i,j] + sample\n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def addRandomGaussianNoise(trueData, numMembers):\n",
    "    \n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                randomNum = np.random.normal(0,3)\n",
    "                ensemble[i,j,k] = trueData[i,j] + randomNum \n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def addRandomUniformNoise(trueData, numMembers):\n",
    "    #rng = np.random.default_rng()\n",
    "    h,w = trueData.shape\n",
    "    ensemble = np.zeros((h, w, numMembers))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(numMembers):\n",
    "                randomNum = np.random.uniform(-5.5,5.5,1)\n",
    "                ensemble[i,j,k] = trueData[i,j] + randomNum \n",
    "        \n",
    "    return ensemble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x13a391d8f10>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Synthetic function: Mixture of four Gaussian\n",
    "# define normalized 2D gaussian\n",
    "#def gaus2d(x=0, y=0, mx=0, my=0, sx=1, sy=1):\n",
    "#    return 1. / (2. * np.pi * sx * sy) * np.exp(-((x - mx)**2. / (2. * sx**2.) + (y - my)**2. / (2. * sy**2.)))\n",
    "\n",
    "#x = np.linspace(-5, 5)\n",
    "#y = np.linspace(-5, 5)\n",
    "#x, y = np.meshgrid(x, y) # get 2D variables instead of 1D\n",
    "#z1 = gaus2d(x, y, 2.5, 2.5, 1,1)\n",
    "#z2 = gaus2d(x, y, -2.5, -2.5, 1,1)\n",
    "#z3 = gaus2d(x, y, -2.5, 2.5, 1,1)\n",
    "#z4 = gaus2d(x, y, 2.5, -2.5, 1,1)\n",
    "#trueData = -(z1+z2+z3+z4)\n",
    "#img = plt.imshow(trueData)\n",
    "#plt.colorbar(img)\n",
    "\n",
    "\n",
    "\n",
    "# Treat first ensemble member as the truth\n",
    "trueData = originaEnsemble[:,:,0]\n",
    "img = plt.imshow(trueData)\n",
    "plt.colorbar(img)\n",
    "\n",
    "# Add Gaussian noise samples per grid vertex to generate ensemble\n",
    "ensemble = addRandomUniformNoise(trueData, 50)\n",
    "plt.figure()\n",
    "img = plt.imshow(ensemble[:,:,0])\n",
    "plt.colorbar(img)\n",
    "\n",
    "# Add noise samples from histogram with two bins with 0.8 weight to first bin and 0.2 to the second\n",
    "#ensemble = sampleHistogram(trueData,0,1.5,3,50,0.8)\n",
    "#plt.figure()\n",
    "#img = plt.imshow(ensemble[:,:,0])\n",
    "#plt.colorbar(img)\n",
    "#ensemble = np.zeros((68,68,1))\n",
    "#ensemble[:,:,0] = trueData\n",
    "#print(ensemble.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, distributionModel, numBins):\n",
    "    h, w, d = ensemble.shape\n",
    "    \n",
    "    # Contain minimum and maximum at each grid point\n",
    "    minimumGrid = np.zeros((h,w))\n",
    "    maximumGrid = np.zeros((h,w))\n",
    "    # Contain average at each grid point\n",
    "    meanGrid = np.zeros((h,w))\n",
    "    # Most probable sign. If probability of + is greater than -, then assign +.\n",
    "    mostProbableGrid = np.zeros((h,w))\n",
    "    \n",
    "    # Contain mean and standard deviation for Gaussian distribution\n",
    "    meanGaussian = np.zeros((h,w))\n",
    "    stdGaussian = np.zeros((h,w))\n",
    "    \n",
    "    # Compute min,max,mean,standard deviation per grid vertex\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = math.inf\n",
    "            maximum = -math.inf\n",
    "            t = np.array([])\n",
    "            for k in range(d):\n",
    "                t = np.append(t, [ensemble[i,j,k]])\n",
    "                if(ensemble[i,j,k] < minimum):\n",
    "                    minimum = ensemble[i,j,k]\n",
    "                if(ensemble[i,j,k] > maximum):\n",
    "                    maximum = ensemble[i,j,k]    \n",
    "            tMean = np.mean(t,0)\n",
    "            tVar = np.var(t,0)\n",
    "            tStd = math.sqrt(tVar)\n",
    "            \n",
    "            #Uniform\n",
    "            minimumGrid[i,j] = minimum\n",
    "            maximumGrid[i,j] = maximum   \n",
    "            \n",
    "            #Gaussian\n",
    "            meanGaussian[i,j] = tMean\n",
    "            stdGaussian[i,j] = tStd\n",
    "    \n",
    "    # Compute negative and positive probabilities for different noise models\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w))\n",
    "    toPrint = True \n",
    "    toPrint = False\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            minimum = minimumGrid[i,j]\n",
    "            maximum = maximumGrid[i,j]\n",
    "            meanVal = meanGrid[i,j]\n",
    "            if (isovalue <= minimum):\n",
    "                positiveProbabilitiesGrid[i,j] = 1.0\n",
    "                negativeProbabilitiesGrid[i,j] = 0.0\n",
    "            elif (isovalue >= maximum):    \n",
    "                positiveProbabilitiesGrid[i,j] = 0.0\n",
    "                negativeProbabilitiesGrid[i,j] = 1.0\n",
    "            else:\n",
    "                if distributionModel == 'theD':\n",
    "                    theD = np.sort(ensemble[i,j,:])\n",
    "                    if(toPrint):\n",
    "                        print(ensemble[i,j,:])\n",
    "                        print(theD)\n",
    "                    probIndex = 0\n",
    "                    for dId in range(len(theD)):\n",
    "                        if(isovalue >= theD[dId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    tempNegativeProb = (probIndex+(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))/(len(theD)-1)\n",
    "                    if(toPrint):\n",
    "                        print(\"probIndex: \", probIndex)\n",
    "                        print(\"theD[probIndex-1]\", theD[probIndex-1])\n",
    "                        print(\"(isovalue-theD[probIndex-1])\", (isovalue-theD[probIndex-1]))\n",
    "                        print(\"(theD[probIndex]-theD[probIndex-1])\", (theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1])\", (isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)\n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j] \n",
    "                elif distributionModel == 'TheQ':\n",
    "                    quants = np.array([])\n",
    "                    quants = np.append(quants, 0)\n",
    "                    quant  = 1/(numBins)\n",
    "                    for q in range(numBins-1):\n",
    "                        quants = np.append(quants, quant)\n",
    "                        quant = quant + 1/numBins\n",
    "                    quants = np.append(quants, 1)\n",
    "                    theQ = np.quantile(ensemble[i,j,:], quants)\n",
    "                    probIndex = 0\n",
    "                    for qId in range(len(theQ)):\n",
    "                        if(isovalue >= theQ[qId]):\n",
    "                            probIndex = probIndex + 1\n",
    "                        else:\n",
    "                            break\n",
    "                    negativeProbabilitiesGrid[i,j] = quants[probIndex-1]+1/numBins*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                    if(toPrint):\n",
    "                        print(\"quant\", quant)\n",
    "                        print(\"quants\", quants)\n",
    "                        print(\"theQ\", theQ)\n",
    "                        print(\"quants[probIndex-1]\", quants[probIndex-1])\n",
    "                        print(\"(isovalue-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1]))\n",
    "                        print(\"(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", (isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        print(\"quants[probIndex-1]+quant*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\", quants[probIndex-1]+1/(numBins+1)*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1]))\n",
    "                        toPrint = False\n",
    "                elif distributionModel == 'uniform':\n",
    "                    positiveProbabilitiesGrid[i,j] = (maximum - isovalue)/(maximum - minimum)\n",
    "                    negativeProbabilitiesGrid[i,j] = 1.0 - positiveProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Gaussian':\n",
    "                    tempMean = meanGaussian[i,j]\n",
    "                    tempStd = stdGaussian[i,j]\n",
    "                    negativeProbabilitiesGrid[i,j] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]\n",
    "                elif distributionModel == 'Histogram':\n",
    "                    hist, bin_edges = np.histogram(ensemble[i,j,:], bins=numBins)\n",
    "                    # Normalize histogram\n",
    "                    hist = hist/np.sum(hist)\n",
    "                    tempNegativeProb = 0\n",
    "                    for binId in range(numBins):\n",
    "                        low = bin_edges[binId]\n",
    "                        high = bin_edges[binId+1]\n",
    "                        if (isovalue > low):\n",
    "                            if (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - low)/(high - low))\n",
    "                    if(toPrint):\n",
    "                        print(\"hist\", hist)\n",
    "                        print(sum(hist))\n",
    "                        print(bin_edges)\n",
    "                        print(\"tempNegativeProb\", tempNegativeProb)                        \n",
    "                        toPrint = False\n",
    "                    negativeProbabilitiesGrid[i,j] = tempNegativeProb\n",
    "                    positiveProbabilitiesGrid[i,j] = 1.0 - negativeProbabilitiesGrid[i,j]   \n",
    "                \n",
    "                else:\n",
    "                    print('No valid model')\n",
    "            \n",
    "            # Compute most probable grid\n",
    "            if(positiveProbabilitiesGrid[i,j] > negativeProbabilitiesGrid[i,j]):\n",
    "                mostProbableGrid[i,j] = (meanVal + maximum)/2\n",
    "            else:\n",
    "                mostProbableGrid[i,j] = (minimum + meanVal)/2  \n",
    "            \n",
    "    \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Takes positive sign probability and negative sign probability values per grid vertex as input (computed in previous function),\n",
    "# to produce histogram of marching squares topology cases. The probability is therefore computed for each of the 16 cases.\n",
    "# Followed by that, entropy and number of nonzero cases are computed for histogram of marching cubes cases\n",
    "# High entropy means higher uncertainty\n",
    "\n",
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,16))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            \n",
    "            x1Positive = positiveProbabilitiesGrid[i,j]\n",
    "            x1Negative = negativeProbabilitiesGrid[i,j]\n",
    "            if(x1Positive > 0) and (x1Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x2Positive = positiveProbabilitiesGrid[i+1,j]\n",
    "            x2Negative = negativeProbabilitiesGrid[i+1,j]\n",
    "            if(x2Positive > 0) and (x2Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x3Positive = positiveProbabilitiesGrid[i+1,j+1]\n",
    "            x3Negative = negativeProbabilitiesGrid[i+1,j+1]\n",
    "            if(x3Positive > 0) and (x3Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "            \n",
    "            x4Positive = positiveProbabilitiesGrid[i,j+1]\n",
    "            x4Negative = negativeProbabilitiesGrid[i,j+1]\n",
    "            if(x4Positive > 0) and (x4Positive < 1):\n",
    "                tempNumCases = tempNumCases*2\n",
    "                \n",
    "            numCases[i,j] = tempNumCases\n",
    "            # Reset tempNumCases for next iteration\n",
    "            tempNumCases = 1\n",
    "            \n",
    "            MStopologyCasesProbabilities[i,j,0] = x1Negative*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,1] = x1Negative*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,2] = x1Negative*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,3] = x1Negative*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,4] = x1Negative*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,5] = x1Negative*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,6] = x1Negative*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,7] = x1Negative*x2Positive*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,8] = x1Positive*x2Negative*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,9] = x1Positive*x2Negative*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,10] = x1Positive*x2Negative*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,11] = x1Positive*x2Negative*x3Positive*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,12] = x1Positive*x2Positive*x3Negative*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,13] = x1Positive*x2Positive*x3Negative*x4Positive\n",
    "            MStopologyCasesProbabilities[i,j,14] = x1Positive*x2Positive*x3Positive*x4Negative\n",
    "            MStopologyCasesProbabilities[i,j,15] = x1Positive*x2Positive*x3Positive*x4Positive\n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1))\n",
    "        \n",
    "    for i in range(16):\n",
    "        \n",
    "        probs = MStopologyCasesProbabilities[:,:,i]\n",
    "        res = ma.log2(probs);\n",
    "        entropy += np.multiply(-probs,res)\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Independent Uniform/Gaussian\n",
    "def probabilisticMarchingSquaresIndependent(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j]*positiveProbabilitiesGrid[i+1,j]*positiveProbabilitiesGrid[i,j+1]*positiveProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j]*negativeProbabilitiesGrid[i+1,j]*negativeProbabilitiesGrid[i,j+1]*negativeProbabilitiesGrid[i+1,j+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x13a3940ff10>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# theD model result\n",
    "isovalue = -40\n",
    "\n",
    "# Pass number of histogram bins too (the bin count doesn't hold meaning for uniform and Gaussian models).\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'theD',10)\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "plt.figure()\n",
    "img1 = plt.imshow(entropy)\n",
    "plt.colorbar(img1)\n",
    "#computeAverageEntropy(entropy)\n",
    "\n",
    "\n",
    "# Visualize crossing probabilities : Probabilistic marching squares\n",
    "#crossingProbabilities = probabilisticMarchingSquares(ensemble, isovalue)\n",
    "#plt.figure()\n",
    "#img2 = plt.imshow(crossingProbabilities)\n",
    "#plt.colorbar(img2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 1500.83, entropy avg: 0.33, runtime: 1.17 seconds\n",
      "Uniform model ====== entropy sum: 1506.48, entropy avg: 0.34, runtime: 1.23 seconds\n",
      "Guassian model ===== entropy sum: 1435.39, entropy avg: 0.32, runtime: 1.17 seconds\n",
      "Histogram model, bins:    1 ===== entropy sum: 1506.48, entropy avg: 0.34, runtime: 1.19 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 1494.57, entropy avg: 0.33, runtime: 1.25 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 1498.58, entropy avg: 0.33, runtime: 1.19 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 1501.52, entropy avg: 0.33, runtime: 1.27 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 1506.47, entropy avg: 0.34, runtime: 1.23 seconds\n",
      "Histogram model, bins:    6 ===== entropy sum: 1506.75, entropy avg: 0.34, runtime: 1.20 seconds\n",
      "Histogram model, bins:    7 ===== entropy sum: 1513.28, entropy avg: 0.34, runtime: 1.23 seconds\n",
      "Histogram model, bins:    8 ===== entropy sum: 1513.34, entropy avg: 0.34, runtime: 1.22 seconds\n",
      "Histogram model, bins:    9 ===== entropy sum: 1514.14, entropy avg: 0.34, runtime: 1.19 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 1517.47, entropy avg: 0.34, runtime: 1.27 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 1520.37, entropy avg: 0.34, runtime: 1.20 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 1526.99, entropy avg: 0.34, runtime: 1.30 seconds\n",
      "Histogram model, bins:   50 ===== entropy sum: 1530.01, entropy avg: 0.34, runtime: 1.50 seconds\n",
      "Histogram model, bins:  100 ===== entropy sum: 1531.13, entropy avg: 0.34, runtime: 1.52 seconds\n",
      "Histogram model, bins: 1000 ===== entropy sum: 1533.43, entropy avg: 0.34, runtime: 1.75 seconds\n",
      "Quantile model, num quants:    1 ===== entropy sum: 1506.48, entropy avg: 0.34, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 1505.60, entropy avg: 0.34, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 1503.25, entropy avg: 0.33, runtime: 1.48 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 1506.57, entropy avg: 0.34, runtime: 1.47 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 1503.46, entropy avg: 0.33, runtime: 1.44 seconds\n",
      "Quantile model, num quants:    6 ===== entropy sum: 1500.69, entropy avg: 0.33, runtime: 1.55 seconds\n",
      "Quantile model, num quants:    7 ===== entropy sum: 1499.93, entropy avg: 0.33, runtime: 1.53 seconds\n",
      "Quantile model, num quants:    8 ===== entropy sum: 1504.72, entropy avg: 0.34, runtime: 1.50 seconds\n",
      "Quantile model, num quants:    9 ===== entropy sum: 1503.12, entropy avg: 0.33, runtime: 1.47 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 1502.77, entropy avg: 0.33, runtime: 1.50 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 1500.42, entropy avg: 0.33, runtime: 1.50 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 1503.06, entropy avg: 0.33, runtime: 1.56 seconds\n",
      "Quantile model, num quants:   50 ===== entropy sum: 1502.41, entropy avg: 0.33, runtime: 1.61 seconds\n",
      "Quantile model, num quants:  100 ===== entropy sum: 1502.26, entropy avg: 0.33, runtime: 1.70 seconds\n",
      "Quantile model, num quants: 1000 ===== entropy sum: 1502.29, entropy avg: 0.33, runtime: 3.88 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "    theQuarts = [1,2,3,4,5,6,7,8,9,10,15,25,50,100,1000]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue,'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Entropy-Guided Uncertainty Analysis of Isocontour Ensembles\n",
    "\n",
    "# Reduced entropy : good\n",
    "# Median result surprising\n",
    "# best number of bins? Bin size can impact accuracy: Not good\n",
    "# Quantile approach: independent of bin size, kernel density estimation: costly\n",
    "# Uncertainty of uncertainty models\n",
    "\n",
    "# Different isovalues\n",
    "#  15 data points vs. 15 quantiles vs. 15 histogram bins?\n",
    "# Compute [entropy(15 members) - entropy(14 members)] to know outliers or members with more information"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {
    "height": "calc(100% - 180px)",
    "left": "10px",
    "top": "150px",
    "width": "165px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/redSeaVelocityMagnitude.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(500, 500, 50, 20)\n",
      "1.3690168707382906\n",
      "0.0\n",
      "(500, 500, 50)\n",
      "(500, 500, 50, 20)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x13a1c8fd210>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "originaEnsemble = np.load('data/redSeaVelocityMagnitude/redSeaEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=3)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "#ensemble = originaEnsemble[250:500, 250:500, 0:50]\n",
    "ensemble = originaEnsemble\n",
    "print(ensemble.shape)\n",
    "\n",
    "trueData = originaEnsemble[:,:,0,0]\n",
    "img = plt.imshow(trueData, cmap=\"cividis\")\n",
    "plt.colorbar(img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, confidence, distributionModel, numBins):\n",
    "    h, w, d, numMembers = ensemble.shape\n",
    "    minimumGrid = np.zeros((h,w,d))\n",
    "    maximumGrid = np.zeros((h,w,d))\n",
    "    meanGrid = np.zeros((h,w,d))\n",
    "    mostProbableGrid = np.zeros((h,w,d))\n",
    "    \n",
    "    meanGaussian = np.zeros((h,w,d))\n",
    "    stdGaussian = np.zeros((h,w,d))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "                minimum = math.inf\n",
    "                maximum = -math.inf\n",
    "                t = np.array([])\n",
    "                for idx in range(numMembers):\n",
    "                    t = np.append(t, [ensemble[i,j,k,idx]])\n",
    "                    if(ensemble[i,j,k,idx] < minimum):\n",
    "                        minimum = ensemble[i,j,k,idx]\n",
    "                    if(ensemble[i,j,k,idx] > maximum):\n",
    "                        maximum = ensemble[i,j,k,idx]    \n",
    "                tMean = np.mean(t,0)\n",
    "                tVar = np.var(t,0)\n",
    "                tStd = math.sqrt(tVar)\n",
    "            \n",
    "                #Uniform\n",
    "                minimumGrid[i,j,k] = minimum\n",
    "                maximumGrid[i,j,k] = maximum   \n",
    "            \n",
    "                #Gaussian\n",
    "                meanGaussian[i,j,k] = tMean\n",
    "                stdGaussian[i,j,k] = tStd\n",
    "            \n",
    "    # Compute probabilitis based of confidence value (between 0 and 100)\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "            \n",
    "                minimum=minimumGrid[i,j,k]\n",
    "                maximum=maximumGrid[i,j,k]\n",
    "            \n",
    "                minimumGrid[i,j,k]=minimum\n",
    "                maximumGrid[i,j,k]=maximum\n",
    "            \n",
    "                meanVal = (maximum + minimum)/2\n",
    "            \n",
    "                confidenceFraction = 0.01*confidence*(meanVal - minimum)\n",
    "            \n",
    "                newMinimum = meanVal - confidenceFraction\n",
    "                newMaximum = meanVal + confidenceFraction\n",
    "            \n",
    "                # Revise minimum and maximum grids based on confidence information\n",
    "                minimumGrid[i,j,k]=newMinimum\n",
    "                maximumGrid[i,j,k]=newMaximum\n",
    "                meanGrid[i,j,k] = (newMinimum + newMaximum)/2\n",
    "    \n",
    "                #plt.figure()\n",
    "                #plt.imshow(minimumGrid)\n",
    "                #plt.contour(minimumGrid, levels=[isovalue])\n",
    "    \n",
    "                #plt.figure()\n",
    "                #plt.imshow(maximumGrid)\n",
    "                #plt.contour(maximumGrid, levels=[isovalue])\n",
    "    \n",
    "    # Compute negative and positive probabilities\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w,d))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w,d))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "                minimum = minimumGrid[i,j,k]\n",
    "                maximum = maximumGrid[i,j,k]\n",
    "                meanVal = meanGrid[i,j,k]\n",
    "                if (isovalue <= minimum):\n",
    "                    positiveProbabilitiesGrid[i,j,k] = 1.0\n",
    "                    negativeProbabilitiesGrid[i,j,k] = 0.0\n",
    "                elif (isovalue >= maximum):    \n",
    "                    positiveProbabilitiesGrid[i,j,k] = 0.0\n",
    "                    negativeProbabilitiesGrid[i,j,k] = 1.0\n",
    "                else:\n",
    "                    if distributionModel == 'uniform':\n",
    "                        positiveProbabilitiesGrid[i,j,k] = (maximum - isovalue)/(maximum - minimum)\n",
    "                        negativeProbabilitiesGrid[i,j,k] = 1.0 - positiveProbabilitiesGrid[i,j,k]\n",
    "                    elif distributionModel == 'Gaussian':\n",
    "                        tempMean = meanGaussian[i,j,k]\n",
    "                        tempStd = stdGaussian[i,j,k]\n",
    "                        negativeProbabilitiesGrid[i,j,k] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k]\n",
    "                    elif distributionModel == 'Histogram':\n",
    "                        hist, bin_edges = np.histogram(ensemble[i,j,k,:], bins=numBins)\n",
    "                        # Normalize histogram\n",
    "                        hist = hist/np.sum(hist)\n",
    "                        tempNegativeProb = 0\n",
    "                        for binId in range(numBins):\n",
    "                            low = bin_edges[binId]\n",
    "                            high = bin_edges[binId+1]\n",
    "                            if (isovalue <= low):\n",
    "                                tempNegativeProb = tempNegativeProb + 0\n",
    "                            elif (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - bin_edges[binId])/(bin_edges[binId+1]-bin_edges[binId]))\n",
    "                        negativeProbabilitiesGrid[i,j,k] = tempNegativeProb\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k]\n",
    "                    \n",
    "                    else:\n",
    "                        print('No valid model')\n",
    "            \n",
    "                # Compute most probable grid\n",
    "                if(positiveProbabilitiesGrid[i,j,k] > negativeProbabilitiesGrid[i,j,k]):\n",
    "                    mostProbableGrid[i,j,k] = (meanVal + maximum)/2\n",
    "                else:\n",
    "                    mostProbableGrid[i,j,k] = (minimum + meanVal)/2  \n",
    "            \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w, d = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,d-1, 256))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1,d-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "            \n",
    "                x1Positive = positiveProbabilitiesGrid[i,j,k]\n",
    "                x1Negative = negativeProbabilitiesGrid[i,j,k]\n",
    "                x1Sign = np.array([x1Negative, x1Positive])\n",
    "                if(x1Positive > 0) and (x1Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x2Positive = positiveProbabilitiesGrid[i+1,j,k]\n",
    "                x2Negative = negativeProbabilitiesGrid[i+1,j,k]\n",
    "                x2Sign = np.array([x2Negative, x2Positive])\n",
    "                if(x2Positive > 0) and (x2Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x3Positive = positiveProbabilitiesGrid[i+1,j+1,k]\n",
    "                x3Negative = negativeProbabilitiesGrid[i+1,j+1,k]\n",
    "                x3Sign = np.array([x3Negative, x3Positive])\n",
    "                if(x3Positive > 0) and (x3Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x4Positive = positiveProbabilitiesGrid[i,j+1,k]\n",
    "                x4Negative = negativeProbabilitiesGrid[i,j+1,k]\n",
    "                x4Sign = np.array([x4Negative, x4Positive])\n",
    "                if(x4Positive > 0) and (x4Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "                    \n",
    "                x5Positive = positiveProbabilitiesGrid[i,j,k+1]\n",
    "                x5Negative = negativeProbabilitiesGrid[i,j,k+1]\n",
    "                x5Sign = np.array([x5Negative, x5Positive])\n",
    "                if(x5Positive > 0) and (x5Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x6Positive = positiveProbabilitiesGrid[i+1,j,k+1]\n",
    "                x6Negative = negativeProbabilitiesGrid[i+1,j,k+1]\n",
    "                x6Sign = np.array([x6Negative, x6Positive])\n",
    "                if(x6Positive > 0) and (x6Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x7Positive = positiveProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                x7Negative = negativeProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                x7Sign = np.array([x7Negative, x7Positive])\n",
    "                if(x7Positive > 0) and (x7Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x8Positive = positiveProbabilitiesGrid[i,j+1,k+1]\n",
    "                x8Negative = negativeProbabilitiesGrid[i,j+1,k+1]\n",
    "                x8Sign = np.array([x8Negative, x8Positive])\n",
    "                if(x8Positive > 0) and (x8Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "                \n",
    "                numCases[i,j,k] = tempNumCases\n",
    "                # Reset tempNumCases for next iteration\n",
    "                tempNumCases = 1\n",
    "                \n",
    "                count = 0\n",
    "                for s1 in range(2):\n",
    "                    for s2 in range(2):\n",
    "                        for s3 in range(2):\n",
    "                            for s4 in range(2):\n",
    "                                for s5 in range(2):\n",
    "                                    for s6 in range(2):\n",
    "                                        for s7 in range(2):\n",
    "                                            for s8 in range(2):\n",
    "                                                MStopologyCasesProbabilities[i,j,k,count] = x1Sign[s1]*x2Sign[s2]*x3Sign[s3]*x4Sign[s4]*x5Sign[s5]*x6Sign[s6]*x7Sign[s7]*x8Sign[s8]\n",
    "                                                count+=1\n",
    "              \n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1,d-1))\n",
    "        \n",
    "    #for i in range(256):\n",
    "        \n",
    "    #    probs = MStopologyCasesProbabilities[:,:,:,i]\n",
    "    #    res = ma.log2(probs);\n",
    "    #    entropy += np.multiply(-probs,res)\n",
    "        \n",
    "        \n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                entropyValue = 0\n",
    "                res = 0\n",
    "                for num in range(256):\n",
    "                    probs = MStopologyCasesProbabilities[i,j,k,num]\n",
    "                    if probs > 0:\n",
    "                        res = ma.log2(probs)\n",
    "                    entropyValue += np.multiply(-probs,res)    \n",
    "                entropy[i,j,k] = entropyValue\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def probabilisticMarchingSquares(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w, d = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1,d-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j,k]*positiveProbabilitiesGrid[i+1,j,k]*positiveProbabilitiesGrid[i,j+1,k]*positiveProbabilitiesGrid[i+1,j+1,k]*positiveProbabilitiesGrid[i,j,k+1]*positiveProbabilitiesGrid[i+1,j,k+1]*positiveProbabilitiesGrid[i,j+1,k+1]*positiveProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j,k]*negativeProbabilitiesGrid[i+1,j,k]*negativeProbabilitiesGrid[i,j+1,k]*negativeProbabilitiesGrid[i+1,j+1,k]*negativeProbabilitiesGrid[i,j,k+1]*negativeProbabilitiesGrid[i+1,j,k+1]*negativeProbabilitiesGrid[i,j+1,k+1]*negativeProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j,k] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "starting at 15:55:52\n"
     ]
    }
   ],
   "source": [
    "t = time.localtime()\n",
    "current_time = time.strftime(\"%H:%M:%S\", t)\n",
    "print(\"starting at \" + current_time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "Invalid shape (499, 499, 49) for image data",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[7], line 9\u001b[0m\n\u001b[0;32m      6\u001b[0m start \u001b[38;5;241m=\u001b[39m time\u001b[38;5;241m.\u001b[39mmonotonic()\n\u001b[0;32m      8\u001b[0m plt\u001b[38;5;241m.\u001b[39mfigure()\n\u001b[1;32m----> 9\u001b[0m img1 \u001b[38;5;241m=\u001b[39m plt\u001b[38;5;241m.\u001b[39mimshow(entropy, cmap\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mcividis\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[0;32m     10\u001b[0m plt\u001b[38;5;241m.\u001b[39mcolorbar(img1)\n\u001b[0;32m     12\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mUniform model ====== entropy sum: \u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m{:.2f}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m.\u001b[39mformat(np\u001b[38;5;241m.\u001b[39msum(entropy)) \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m, entropy avg: \u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m{:.2f}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m.\u001b[39mformat(np\u001b[38;5;241m.\u001b[39maverage(entropy)) \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m, runtime: \u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m{:.2f}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m.\u001b[39mformat(end\u001b[38;5;241m-\u001b[39mstart) \u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m seconds\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n",
      "File \u001b[1;32m~\\anaconda3\\Lib\\site-packages\\matplotlib\\pyplot.py:3346\u001b[0m, in \u001b[0;36mimshow\u001b[1;34m(X, cmap, norm, aspect, interpolation, alpha, vmin, vmax, origin, extent, interpolation_stage, filternorm, filterrad, resample, url, data, **kwargs)\u001b[0m\n\u001b[0;32m   3325\u001b[0m \u001b[38;5;129m@_copy_docstring_and_deprecators\u001b[39m(Axes\u001b[38;5;241m.\u001b[39mimshow)\n\u001b[0;32m   3326\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mimshow\u001b[39m(\n\u001b[0;32m   3327\u001b[0m     X: ArrayLike \u001b[38;5;241m|\u001b[39m PIL\u001b[38;5;241m.\u001b[39mImage\u001b[38;5;241m.\u001b[39mImage,\n\u001b[1;32m   (...)\u001b[0m\n\u001b[0;32m   3344\u001b[0m     \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs,\n\u001b[0;32m   3345\u001b[0m ) \u001b[38;5;241m-\u001b[39m\u001b[38;5;241m>\u001b[39m AxesImage:\n\u001b[1;32m-> 3346\u001b[0m     __ret \u001b[38;5;241m=\u001b[39m gca()\u001b[38;5;241m.\u001b[39mimshow(\n\u001b[0;32m   3347\u001b[0m         X,\n\u001b[0;32m   3348\u001b[0m         cmap\u001b[38;5;241m=\u001b[39mcmap,\n\u001b[0;32m   3349\u001b[0m         norm\u001b[38;5;241m=\u001b[39mnorm,\n\u001b[0;32m   3350\u001b[0m         aspect\u001b[38;5;241m=\u001b[39maspect,\n\u001b[0;32m   3351\u001b[0m         interpolation\u001b[38;5;241m=\u001b[39minterpolation,\n\u001b[0;32m   3352\u001b[0m         alpha\u001b[38;5;241m=\u001b[39malpha,\n\u001b[0;32m   3353\u001b[0m         vmin\u001b[38;5;241m=\u001b[39mvmin,\n\u001b[0;32m   3354\u001b[0m         vmax\u001b[38;5;241m=\u001b[39mvmax,\n\u001b[0;32m   3355\u001b[0m         origin\u001b[38;5;241m=\u001b[39morigin,\n\u001b[0;32m   3356\u001b[0m         extent\u001b[38;5;241m=\u001b[39mextent,\n\u001b[0;32m   3357\u001b[0m         interpolation_stage\u001b[38;5;241m=\u001b[39minterpolation_stage,\n\u001b[0;32m   3358\u001b[0m         filternorm\u001b[38;5;241m=\u001b[39mfilternorm,\n\u001b[0;32m   3359\u001b[0m         filterrad\u001b[38;5;241m=\u001b[39mfilterrad,\n\u001b[0;32m   3360\u001b[0m         resample\u001b[38;5;241m=\u001b[39mresample,\n\u001b[0;32m   3361\u001b[0m         url\u001b[38;5;241m=\u001b[39murl,\n\u001b[0;32m   3362\u001b[0m         \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39m({\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mdata\u001b[39m\u001b[38;5;124m\"\u001b[39m: data} \u001b[38;5;28;01mif\u001b[39;00m data \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m \u001b[38;5;28;01melse\u001b[39;00m {}),\n\u001b[0;32m   3363\u001b[0m         \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs,\n\u001b[0;32m   3364\u001b[0m     )\n\u001b[0;32m   3365\u001b[0m     sci(__ret)\n\u001b[0;32m   3366\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m __ret\n",
      "File \u001b[1;32m~\\anaconda3\\Lib\\site-packages\\matplotlib\\__init__.py:1465\u001b[0m, in \u001b[0;36m_preprocess_data.<locals>.inner\u001b[1;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[0;32m   1462\u001b[0m \u001b[38;5;129m@functools\u001b[39m\u001b[38;5;241m.\u001b[39mwraps(func)\n\u001b[0;32m   1463\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21minner\u001b[39m(ax, \u001b[38;5;241m*\u001b[39margs, data\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs):\n\u001b[0;32m   1464\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m data \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m-> 1465\u001b[0m         \u001b[38;5;28;01mreturn\u001b[39;00m func(ax, \u001b[38;5;241m*\u001b[39m\u001b[38;5;28mmap\u001b[39m(sanitize_sequence, args), \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs)\n\u001b[0;32m   1467\u001b[0m     bound \u001b[38;5;241m=\u001b[39m new_sig\u001b[38;5;241m.\u001b[39mbind(ax, \u001b[38;5;241m*\u001b[39margs, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs)\n\u001b[0;32m   1468\u001b[0m     auto_label \u001b[38;5;241m=\u001b[39m (bound\u001b[38;5;241m.\u001b[39marguments\u001b[38;5;241m.\u001b[39mget(label_namer)\n\u001b[0;32m   1469\u001b[0m                   \u001b[38;5;129;01mor\u001b[39;00m bound\u001b[38;5;241m.\u001b[39mkwargs\u001b[38;5;241m.\u001b[39mget(label_namer))\n",
      "File \u001b[1;32m~\\anaconda3\\Lib\\site-packages\\matplotlib\\axes\\_axes.py:5751\u001b[0m, in \u001b[0;36mAxes.imshow\u001b[1;34m(self, X, cmap, norm, aspect, interpolation, alpha, vmin, vmax, origin, extent, interpolation_stage, filternorm, filterrad, resample, url, **kwargs)\u001b[0m\n\u001b[0;32m   5748\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m aspect \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[0;32m   5749\u001b[0m     \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mset_aspect(aspect)\n\u001b[1;32m-> 5751\u001b[0m im\u001b[38;5;241m.\u001b[39mset_data(X)\n\u001b[0;32m   5752\u001b[0m im\u001b[38;5;241m.\u001b[39mset_alpha(alpha)\n\u001b[0;32m   5753\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m im\u001b[38;5;241m.\u001b[39mget_clip_path() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[0;32m   5754\u001b[0m     \u001b[38;5;66;03m# image does not already have clipping set, clip to axes patch\u001b[39;00m\n",
      "File \u001b[1;32m~\\anaconda3\\Lib\\site-packages\\matplotlib\\image.py:723\u001b[0m, in \u001b[0;36m_ImageBase.set_data\u001b[1;34m(self, A)\u001b[0m\n\u001b[0;32m    721\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28misinstance\u001b[39m(A, PIL\u001b[38;5;241m.\u001b[39mImage\u001b[38;5;241m.\u001b[39mImage):\n\u001b[0;32m    722\u001b[0m     A \u001b[38;5;241m=\u001b[39m pil_to_array(A)  \u001b[38;5;66;03m# Needed e.g. to apply png palette.\u001b[39;00m\n\u001b[1;32m--> 723\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_A \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_normalize_image_array(A)\n\u001b[0;32m    724\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_imcache \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[0;32m    725\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstale \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mTrue\u001b[39;00m\n",
      "File \u001b[1;32m~\\anaconda3\\Lib\\site-packages\\matplotlib\\image.py:693\u001b[0m, in \u001b[0;36m_ImageBase._normalize_image_array\u001b[1;34m(A)\u001b[0m\n\u001b[0;32m    691\u001b[0m     A \u001b[38;5;241m=\u001b[39m A\u001b[38;5;241m.\u001b[39msqueeze(\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m)  \u001b[38;5;66;03m# If just (M, N, 1), assume scalar and apply colormap.\u001b[39;00m\n\u001b[0;32m    692\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m (A\u001b[38;5;241m.\u001b[39mndim \u001b[38;5;241m==\u001b[39m \u001b[38;5;241m2\u001b[39m \u001b[38;5;129;01mor\u001b[39;00m A\u001b[38;5;241m.\u001b[39mndim \u001b[38;5;241m==\u001b[39m \u001b[38;5;241m3\u001b[39m \u001b[38;5;129;01mand\u001b[39;00m A\u001b[38;5;241m.\u001b[39mshape[\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m] \u001b[38;5;129;01min\u001b[39;00m [\u001b[38;5;241m3\u001b[39m, \u001b[38;5;241m4\u001b[39m]):\n\u001b[1;32m--> 693\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mTypeError\u001b[39;00m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mInvalid shape \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mA\u001b[38;5;241m.\u001b[39mshape\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m for image data\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[0;32m    694\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m A\u001b[38;5;241m.\u001b[39mndim \u001b[38;5;241m==\u001b[39m \u001b[38;5;241m3\u001b[39m:\n\u001b[0;32m    695\u001b[0m     \u001b[38;5;66;03m# If the input data has values outside the valid range (after\u001b[39;00m\n\u001b[0;32m    696\u001b[0m     \u001b[38;5;66;03m# normalisation), we issue a warning and then clip X to the bounds\u001b[39;00m\n\u001b[0;32m    697\u001b[0m     \u001b[38;5;66;03m# - otherwise casting wraps extreme values, hiding outliers and\u001b[39;00m\n\u001b[0;32m    698\u001b[0m     \u001b[38;5;66;03m# making reliable interpretation impossible.\u001b[39;00m\n\u001b[0;32m    699\u001b[0m     high \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m255\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m np\u001b[38;5;241m.\u001b[39missubdtype(A\u001b[38;5;241m.\u001b[39mdtype, np\u001b[38;5;241m.\u001b[39minteger) \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;241m1\u001b[39m\n",
      "\u001b[1;31mTypeError\u001b[0m: Invalid shape (499, 499, 49) for image data"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "isovalue = 0.15\n",
    "\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "#MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "#MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Uniform model ====== entropy sum: 2713484.69, entropy avg: 0.22\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "img1 = plt.imshow(entropy[:,:,0], cmap=\"cividis\")\n",
    "plt.colorbar(img1)\n",
    "\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)))# + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'C:\\\\Users\\\\rrsis\\\\Desktop\\\\ensembleUncertaintyForRob\\\\ensembleUncertaintyForRob\\\\results\\\\redSea\\\\histogram\\\\numCases.vti'"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "imageToVTK(\"./results/redSea/histogram/mostProbableGrid\", pointData = {\"mostProbableGrid\" : mostProbableGrid})\n",
    "imageToVTK(\"./results/redSea/histogram/Entropy\", pointData = {\"entropy\" : entropy})\n",
    "imageToVTK(\"./results/redSea/histogram/numCases\", pointData = {\"numCases\" : numCases})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/redSeaVelocityMagnitude_rrs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import numpy.ma as ma\n",
    "from evtk.hl import imageToVTK\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(500, 500, 50, 20)\n",
      "1.3690168707382906\n",
      "0.0\n",
      "(500, 500, 50)\n",
      "(250, 250, 25, 20)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x1882795bb90>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "originaEnsemble = np.load('data/redSeaVelocityMagnitude/redSeaEnsemble.npy')\n",
    "print(originaEnsemble.shape)\n",
    "print(originaEnsemble.max())\n",
    "print(originaEnsemble.min())\n",
    "mean_realization = np.mean(originaEnsemble , axis=3)\n",
    "print(mean_realization.shape)\n",
    "\n",
    "# test ensemble: Only portion of ensemble for faster processing\n",
    "#ensemble = originaEnsemble[250:500, 250:500, 0:50]\n",
    "ensemble = originaEnsemble[::2,::2,::2,:]\n",
    "print(ensemble.shape)\n",
    "\n",
    "trueData = ensemble[:,:,0,0]\n",
    "img = plt.imshow(trueData, cmap=\"cividis\")\n",
    "plt.colorbar(img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# At each grid vertex, compute the probabillity of values being less than and greater than the isovalue\n",
    "def computePositiveNegativeProbabilities(ensemble, isovalue, confidence, distributionModel, numBins):\n",
    "    h, w, d, numMembers = ensemble.shape\n",
    "    minimumGrid = np.zeros((h,w,d))\n",
    "    maximumGrid = np.zeros((h,w,d))\n",
    "    meanGrid = np.zeros((h,w,d))\n",
    "    mostProbableGrid = np.zeros((h,w,d))\n",
    "    \n",
    "    meanGaussian = np.zeros((h,w,d))\n",
    "    stdGaussian = np.zeros((h,w,d))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "                minimum = math.inf\n",
    "                maximum = -math.inf\n",
    "                t = np.array([])\n",
    "                for idx in range(numMembers):\n",
    "                    t = np.append(t, [ensemble[i,j,k,idx]])\n",
    "                    if(ensemble[i,j,k,idx] < minimum):\n",
    "                        minimum = ensemble[i,j,k,idx]\n",
    "                    if(ensemble[i,j,k,idx] > maximum):\n",
    "                        maximum = ensemble[i,j,k,idx]    \n",
    "                tMean = np.mean(t,0)\n",
    "                tVar = np.var(t,0)\n",
    "                tStd = math.sqrt(tVar)\n",
    "            \n",
    "                #Uniform\n",
    "                minimumGrid[i,j,k] = minimum\n",
    "                maximumGrid[i,j,k] = maximum   \n",
    "            \n",
    "                #Gaussian\n",
    "                meanGaussian[i,j,k] = tMean\n",
    "                stdGaussian[i,j,k] = tStd\n",
    "            \n",
    "    # Compute probabilitis based of confidence value (between 0 and 100)\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "            \n",
    "                minimum=minimumGrid[i,j,k]\n",
    "                maximum=maximumGrid[i,j,k]\n",
    "            \n",
    "                minimumGrid[i,j,k]=minimum\n",
    "                maximumGrid[i,j,k]=maximum\n",
    "            \n",
    "                meanVal = (maximum + minimum)/2\n",
    "            \n",
    "                confidenceFraction = 0.01*confidence*(meanVal - minimum)\n",
    "            \n",
    "                newMinimum = meanVal - confidenceFraction\n",
    "                newMaximum = meanVal + confidenceFraction\n",
    "            \n",
    "                # Revise minimum and maximum grids based on confidence information\n",
    "                minimumGrid[i,j,k]=newMinimum\n",
    "                maximumGrid[i,j,k]=newMaximum\n",
    "                meanGrid[i,j,k] = (newMinimum + newMaximum)/2\n",
    "    \n",
    "                #plt.figure()\n",
    "                #plt.imshow(minimumGrid)\n",
    "                #plt.contour(minimumGrid, levels=[isovalue])\n",
    "    \n",
    "                #plt.figure()\n",
    "                #plt.imshow(maximumGrid)\n",
    "                #plt.contour(maximumGrid, levels=[isovalue])\n",
    "    \n",
    "    # Compute negative and positive probabilities\n",
    "    # Pr(value <= isovalue)\n",
    "    negativeProbabilitiesGrid = np.zeros((h,w,d))\n",
    "    # Pr(value > isovalue)\n",
    "    positiveProbabilitiesGrid = np.zeros((h,w,d))\n",
    "    for i in range(h):\n",
    "        for j in range(w):\n",
    "            for k in range(d):\n",
    "                minimum = minimumGrid[i,j,k]\n",
    "                maximum = maximumGrid[i,j,k]\n",
    "                meanVal = meanGrid[i,j,k]\n",
    "                if (isovalue <= minimum):\n",
    "                    positiveProbabilitiesGrid[i,j,k] = 1.0\n",
    "                    negativeProbabilitiesGrid[i,j,k] = 0.0\n",
    "                elif (isovalue >= maximum):    \n",
    "                    positiveProbabilitiesGrid[i,j,k] = 0.0\n",
    "                    negativeProbabilitiesGrid[i,j,k] = 1.0\n",
    "                else:\n",
    "                    if distributionModel == 'theD':\n",
    "                        theD = np.sort(ensemble[i,j,k,:])\n",
    "                        probIndex = 0\n",
    "                        for dId in range(len(theD)):\n",
    "                            if(isovalue >= theD[dId]):\n",
    "                                probIndex = probIndex + 1\n",
    "                            else:\n",
    "                                break\n",
    "                        tempNegativeProb = (probIndex+(isovalue-theD[probIndex-1])/(theD[probIndex]-theD[probIndex-1]))/(len(theD)-1)\n",
    "                        negativeProbabilitiesGrid[i,j,k] = tempNegativeProb\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k] \n",
    "                    elif distributionModel == 'TheQ':\n",
    "                        quants = np.array([])\n",
    "                        quants = np.append(quants, 0)\n",
    "                        quant  = 1/(numBins)\n",
    "                        for q in range(numBins-1):\n",
    "                            quants = np.append(quants, quant)\n",
    "                            quant = quant + 1/numBins\n",
    "                        quants = np.append(quants, 1)\n",
    "                        theQ = np.quantile(ensemble[i,j,k,:], quants)\n",
    "                        probIndex = 0\n",
    "                        for qId in range(len(theQ)):\n",
    "                            if(isovalue >= theQ[qId]):\n",
    "                                probIndex = probIndex + 1\n",
    "                            else:\n",
    "                                break\n",
    "                        negativeProbabilitiesGrid[i,j,k] = quants[probIndex-1]+1/numBins*(isovalue-theQ[probIndex-1])/(theQ[probIndex]-theQ[probIndex-1])\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k]\n",
    "                    elif distributionModel == 'uniform':\n",
    "                        positiveProbabilitiesGrid[i,j,k] = (maximum - isovalue)/(maximum - minimum)\n",
    "                        negativeProbabilitiesGrid[i,j,k] = 1.0 - positiveProbabilitiesGrid[i,j,k]\n",
    "                    elif distributionModel == 'Gaussian':\n",
    "                        tempMean = meanGaussian[i,j,k]\n",
    "                        tempStd = stdGaussian[i,j,k]\n",
    "                        negativeProbabilitiesGrid[i,j,k] = 0.5*(1 + math.erf((isovalue - tempMean)/(math.sqrt(2)*tempStd)))\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k]\n",
    "                    elif distributionModel == 'Histogram':\n",
    "                        hist, bin_edges = np.histogram(ensemble[i,j,k,:], bins=numBins)\n",
    "                        # Normalize histogram\n",
    "                        hist = hist/np.sum(hist)\n",
    "                        tempNegativeProb = 0\n",
    "                        for binId in range(numBins):\n",
    "                            low = bin_edges[binId]\n",
    "                            high = bin_edges[binId+1]\n",
    "                            if (isovalue <= low):\n",
    "                                tempNegativeProb = tempNegativeProb + 0\n",
    "                            elif (isovalue >= high):\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]\n",
    "                            else:\n",
    "                                tempNegativeProb = tempNegativeProb + hist[binId]*((isovalue - bin_edges[binId])/(bin_edges[binId+1]-bin_edges[binId]))\n",
    "                        negativeProbabilitiesGrid[i,j,k] = tempNegativeProb\n",
    "                        positiveProbabilitiesGrid[i,j,k] = 1.0 - negativeProbabilitiesGrid[i,j,k]\n",
    "                    \n",
    "                    else:\n",
    "                        print('No valid model')\n",
    "            \n",
    "                # Compute most probable grid\n",
    "                if(positiveProbabilitiesGrid[i,j,k] > negativeProbabilitiesGrid[i,j,k]):\n",
    "                    mostProbableGrid[i,j,k] = (meanVal + maximum)/2\n",
    "                else:\n",
    "                    mostProbableGrid[i,j,k] = (minimum + meanVal)/2  \n",
    "            \n",
    "    return positiveProbabilitiesGrid, negativeProbabilitiesGrid, maximumGrid, minimumGrid, mostProbableGrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    h, w, d = positiveProbabilitiesGrid.shape\n",
    "    MStopologyCasesProbabilities = np.zeros((h-1,w-1,d-1, 256))\n",
    "    # Record number of cases per cell as well\n",
    "    numCases = np.zeros((h-1,w-1,d-1))\n",
    "\n",
    "    tempNumCases = 1\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "            \n",
    "                x1Positive = positiveProbabilitiesGrid[i,j,k]\n",
    "                x1Negative = negativeProbabilitiesGrid[i,j,k]\n",
    "                x1Sign = np.array([x1Negative, x1Positive])\n",
    "                if(x1Positive > 0) and (x1Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x2Positive = positiveProbabilitiesGrid[i+1,j,k]\n",
    "                x2Negative = negativeProbabilitiesGrid[i+1,j,k]\n",
    "                x2Sign = np.array([x2Negative, x2Positive])\n",
    "                if(x2Positive > 0) and (x2Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x3Positive = positiveProbabilitiesGrid[i+1,j+1,k]\n",
    "                x3Negative = negativeProbabilitiesGrid[i+1,j+1,k]\n",
    "                x3Sign = np.array([x3Negative, x3Positive])\n",
    "                if(x3Positive > 0) and (x3Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x4Positive = positiveProbabilitiesGrid[i,j+1,k]\n",
    "                x4Negative = negativeProbabilitiesGrid[i,j+1,k]\n",
    "                x4Sign = np.array([x4Negative, x4Positive])\n",
    "                if(x4Positive > 0) and (x4Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "                    \n",
    "                x5Positive = positiveProbabilitiesGrid[i,j,k+1]\n",
    "                x5Negative = negativeProbabilitiesGrid[i,j,k+1]\n",
    "                x5Sign = np.array([x5Negative, x5Positive])\n",
    "                if(x5Positive > 0) and (x5Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x6Positive = positiveProbabilitiesGrid[i+1,j,k+1]\n",
    "                x6Negative = negativeProbabilitiesGrid[i+1,j,k+1]\n",
    "                x6Sign = np.array([x6Negative, x6Positive])\n",
    "                if(x6Positive > 0) and (x6Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x7Positive = positiveProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                x7Negative = negativeProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                x7Sign = np.array([x7Negative, x7Positive])\n",
    "                if(x7Positive > 0) and (x7Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "            \n",
    "                x8Positive = positiveProbabilitiesGrid[i,j+1,k+1]\n",
    "                x8Negative = negativeProbabilitiesGrid[i,j+1,k+1]\n",
    "                x8Sign = np.array([x8Negative, x8Positive])\n",
    "                if(x8Positive > 0) and (x8Positive < 1):\n",
    "                    tempNumCases = tempNumCases*2\n",
    "                \n",
    "                numCases[i,j,k] = tempNumCases\n",
    "                # Reset tempNumCases for next iteration\n",
    "                tempNumCases = 1\n",
    "                \n",
    "                count = 0\n",
    "                for s1 in range(2):\n",
    "                    for s2 in range(2):\n",
    "                        for s3 in range(2):\n",
    "                            for s4 in range(2):\n",
    "                                for s5 in range(2):\n",
    "                                    for s6 in range(2):\n",
    "                                        for s7 in range(2):\n",
    "                                            for s8 in range(2):\n",
    "                                                MStopologyCasesProbabilities[i,j,k,count] = x1Sign[s1]*x2Sign[s2]*x3Sign[s3]*x4Sign[s4]*x5Sign[s5]*x6Sign[s6]*x7Sign[s7]*x8Sign[s8]\n",
    "                                                count+=1\n",
    "              \n",
    "            \n",
    "    # Compute entropy of probability distribution\n",
    "    entropy = np.zeros((h-1,w-1,d-1))\n",
    "        \n",
    "    #for i in range(256):\n",
    "        \n",
    "    #    probs = MStopologyCasesProbabilities[:,:,:,i]\n",
    "    #    res = ma.log2(probs);\n",
    "    #    entropy += np.multiply(-probs,res)\n",
    "        \n",
    "        \n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                entropyValue = 0\n",
    "                res = 0\n",
    "                for num in range(256):\n",
    "                    probs = MStopologyCasesProbabilities[i,j,k,num]\n",
    "                    if probs > 0:\n",
    "                        res = ma.log2(probs)\n",
    "                    entropyValue += np.multiply(-probs,res)    \n",
    "                entropy[i,j,k] = entropyValue\n",
    "        \n",
    "    return MStopologyCasesProbabilities, entropy, numCases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def probabilisticMarchingSquares(positiveProbabilitiesGrid, negativeProbabilitiesGrid):\n",
    "    \n",
    "    h, w, d = positiveProbabilitiesGrid.shape\n",
    "    # Record number of cases per cell as well\n",
    "    crossingProbabilities = np.zeros((h-1,w-1,d-1))\n",
    "    for i in range(h-1):\n",
    "        for j in range(w-1):\n",
    "            for k in range(d-1):\n",
    "                nonCrossingProbability1 = positiveProbabilitiesGrid[i,j,k]*positiveProbabilitiesGrid[i+1,j,k]*positiveProbabilitiesGrid[i,j+1,k]*positiveProbabilitiesGrid[i+1,j+1,k]*positiveProbabilitiesGrid[i,j,k+1]*positiveProbabilitiesGrid[i+1,j,k+1]*positiveProbabilitiesGrid[i,j+1,k+1]*positiveProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                nonCrossingProbability2 = negativeProbabilitiesGrid[i,j,k]*negativeProbabilitiesGrid[i+1,j,k]*negativeProbabilitiesGrid[i,j+1,k]*negativeProbabilitiesGrid[i+1,j+1,k]*negativeProbabilitiesGrid[i,j,k+1]*negativeProbabilitiesGrid[i+1,j,k+1]*negativeProbabilitiesGrid[i,j+1,k+1]*negativeProbabilitiesGrid[i+1,j+1,k+1]\n",
    "                nonCrossingProbability = nonCrossingProbability1 + nonCrossingProbability2\n",
    "                crossingProbability = 1.0 - nonCrossingProbability\n",
    "                crossingProbabilities[i,j,k] = crossingProbability\n",
    "    return crossingProbabilities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "starting at 20:39:34\n"
     ]
    }
   ],
   "source": [
    "t = time.localtime()\n",
    "current_time = time.strftime(\"%H:%M:%S\", t)\n",
    "print(\"starting at \" + current_time)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "isovalue = 0.15\n",
    "\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'theD',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "#plt.figure()\n",
    "#plt.imshow(positiveProbabilitiesGrid)\n",
    "#plt.contour(positiveProbabilitiesGrid, levels=[0.5])\n",
    "#MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "#MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x188a4cb8d50>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "img1 = plt.imshow(entropy[:,:,0], cmap=\"cividis\")\n",
    "plt.colorbar(img1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TheD model ========= entropy sum: 218368.58, entropy avg: 0.15, runtime: 1392.06 seconds\n",
      "Uniform model ====== entropy sum: 339110.23, entropy avg: 0.23, runtime: 1407.92 seconds\n",
      "Guassian model ===== entropy sum: 272221.33, entropy avg: 0.18, runtime: 1409.27 seconds\n",
      "Histogram model, bins:    2 ===== entropy sum: 293768.38, entropy avg: 0.20, runtime: 1407.27 seconds\n",
      "Histogram model, bins:    3 ===== entropy sum: 283551.34, entropy avg: 0.19, runtime: 1406.45 seconds\n",
      "Histogram model, bins:    4 ===== entropy sum: 280879.85, entropy avg: 0.19, runtime: 1403.38 seconds\n",
      "Histogram model, bins:    5 ===== entropy sum: 279988.95, entropy avg: 0.19, runtime: 1414.19 seconds\n",
      "Histogram model, bins:   10 ===== entropy sum: 280791.94, entropy avg: 0.19, runtime: 1348.22 seconds\n",
      "Histogram model, bins:   15 ===== entropy sum: 281554.82, entropy avg: 0.19, runtime: 1325.25 seconds\n",
      "Histogram model, bins:   25 ===== entropy sum: 282226.76, entropy avg: 0.19, runtime: 1328.23 seconds\n",
      "Quantile model, num quants:    2 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1155.53 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1156.88 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1152.39 seconds\n",
      "Quantile model, num quants:    5 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1155.30 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1155.56 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1154.78 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 0.00, entropy avg: 0.00, runtime: 1156.20 seconds\n"
     ]
    }
   ],
   "source": [
    "#theD model result\n",
    "print(\"TheD model ========= entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Uniform model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'uniform',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "print(\"Uniform model ====== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Gaussian model result\n",
    "start = time.monotonic()\n",
    "[positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'Gaussian',5)\n",
    "MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "end = time.monotonic()\n",
    "\n",
    "print(\"Guassian model ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n",
    "# Histogram model result\n",
    "theBins = [2,3,4,5,10,15,25]\n",
    "\n",
    "for bin in theBins:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'Histogram',bin)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1) '{:3d}'.format(99)\n",
    "    print(\"Histogram model, bins: \" + '{:4d}'.format(bin) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quantile model, num quants:    2 ===== entropy sum: 335721.23, entropy avg: 0.23, runtime: 1419.91 seconds\n",
      "Quantile model, num quants:    3 ===== entropy sum: 307921.59, entropy avg: 0.21, runtime: 1430.59 seconds\n",
      "Quantile model, num quants:    4 ===== entropy sum: 292895.70, entropy avg: 0.20, runtime: 1427.28 seconds\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[11], line 6\u001b[0m\n\u001b[0;32m      4\u001b[0m start \u001b[38;5;241m=\u001b[39m time\u001b[38;5;241m.\u001b[39mmonotonic()\n\u001b[0;32m      5\u001b[0m [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] \u001b[38;5;241m=\u001b[39m computePositiveNegativeProbabilities(ensemble, isovalue, \u001b[38;5;241m100\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mTheQ\u001b[39m\u001b[38;5;124m'\u001b[39m,q)\n\u001b[1;32m----> 6\u001b[0m MStopologyCasesProbabilities,entropy,numCases \u001b[38;5;241m=\u001b[39m computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n\u001b[0;32m      7\u001b[0m end \u001b[38;5;241m=\u001b[39m time\u001b[38;5;241m.\u001b[39mmonotonic()\n\u001b[0;32m      8\u001b[0m \u001b[38;5;66;03m#plt.figure()\u001b[39;00m\n\u001b[0;32m      9\u001b[0m \u001b[38;5;66;03m#img1 = plt.imshow(entropy)\u001b[39;00m\n\u001b[0;32m     10\u001b[0m \u001b[38;5;66;03m#plt.colorbar(img1)\u001b[39;00m\n",
      "Cell \u001b[1;32mIn[4], line 74\u001b[0m, in \u001b[0;36mcomputeMSTopologyCasesProbabilities\u001b[1;34m(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\u001b[0m\n\u001b[0;32m     72\u001b[0m                                         \u001b[38;5;28;01mfor\u001b[39;00m s8 \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mrange\u001b[39m(\u001b[38;5;241m2\u001b[39m):\n\u001b[0;32m     73\u001b[0m                                             MStopologyCasesProbabilities[i,j,k,count] \u001b[38;5;241m=\u001b[39m x1Sign[s1]\u001b[38;5;241m*\u001b[39mx2Sign[s2]\u001b[38;5;241m*\u001b[39mx3Sign[s3]\u001b[38;5;241m*\u001b[39mx4Sign[s4]\u001b[38;5;241m*\u001b[39mx5Sign[s5]\u001b[38;5;241m*\u001b[39mx6Sign[s6]\u001b[38;5;241m*\u001b[39mx7Sign[s7]\u001b[38;5;241m*\u001b[39mx8Sign[s8]\n\u001b[1;32m---> 74\u001b[0m                                             count\u001b[38;5;241m+\u001b[39m\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m1\u001b[39m\n\u001b[0;32m     77\u001b[0m \u001b[38;5;66;03m# Compute entropy of probability distribution\u001b[39;00m\n\u001b[0;32m     78\u001b[0m entropy \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39mzeros((h\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m,w\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m,d\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m))\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "theQuarts = [2,3,4,5,10,15,25]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quantile model, num quants:    5 ===== entropy sum: 284453.83, entropy avg: 0.19, runtime: 1460.59 seconds\n",
      "Quantile model, num quants:   10 ===== entropy sum: 268027.89, entropy avg: 0.18, runtime: 1436.48 seconds\n",
      "Quantile model, num quants:   15 ===== entropy sum: 265568.00, entropy avg: 0.18, runtime: 1442.72 seconds\n",
      "Quantile model, num quants:   25 ===== entropy sum: 264017.42, entropy avg: 0.18, runtime: 1471.76 seconds\n"
     ]
    }
   ],
   "source": [
    "theQuarts = [5,10,15,25]\n",
    "\n",
    "for q in theQuarts:\n",
    "    start = time.monotonic()\n",
    "    [positiveProbabilitiesGrid, negativeProbabilitiesGrid,  maximumGrid, minimumGrid, mostProbableGrid] = computePositiveNegativeProbabilities(ensemble, isovalue, 100, 'TheQ',q)\n",
    "    MStopologyCasesProbabilities,entropy,numCases = computeMSTopologyCasesProbabilities(positiveProbabilitiesGrid, negativeProbabilitiesGrid)\n",
    "    end = time.monotonic()\n",
    "    #plt.figure()\n",
    "    #img1 = plt.imshow(entropy)\n",
    "    #plt.colorbar(img1)\n",
    "    print(\"Quantile model, num quants: \" + '{:4d}'.format(q) + \" ===== entropy sum: \" + \"{:.2f}\".format(np.sum(entropy)) + \", entropy avg: \" + \"{:.2f}\".format(np.average(entropy)) + \", runtime: \" + \"{:.2f}\".format(end-start) + \" seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/redseaCharts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "324912e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (6.4,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2062505d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (15932.14, 12797.49, 12561.06, 12475.42, 12495.03, 12467.91, 12468.09, 12489.58, 12521.32, 12506.22, 12551.04, 12595.74, 12646.51, 12671.35, 12702.57),\n",
    "    'Quantile': (15932.14, 14753.48, 13602.19, 12958.28, 12611.23, 12343.98, 12170.49, 12069.17, 11981.01, 11927.19, 11855.46, 11806.00, 11781.07, 11773.27, 11771.39),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Red Sea Dataset, Isovalue 0.5')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=9350)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "745e77e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (50373.50, 40861.15, 39738.93, 39565.78, 39612.18, 39723.88, 39840.26, 39956.90, 40035.65, 40147.54, 40377.36, 40558.89, 40710.95, 40776.19, 40853.11),\n",
    "    'Quantile': (50373.50, 48470.96, 44102.46, 41887.11, 40536.70, 39580.78, 38923.10, 38459.53, 38052.23, 37820.75, 37372.62, 37179.62, 37079.92, 37051.83, 37045.71),\n",
    "}\n",
    "\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Red Sea Dataset, Isovalue 0.15')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=32180)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0e568afd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAosAAAE3CAYAAADCCguEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAABXWklEQVR4nO3df1zN9/8//lv6cTqljn6oHBKGaJVtZYTJz2LycxtbRJu1GbGEbRjiNTK/jdcwTJsfy94z5mfK7zVKRVOYH5tUKnmRE9Hvx/cP356fPVcnlThlt+vl8rxcnMfz/nw8H+fRM+fe4/F8PI+eEEKAiIiIiKgCDXTdACIiIiKqu5gsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItKKySIRERERacVkkYiIiIi0YrJIRERERFoxWSQiIiIirZgsEj1lYWFh0NPTkzYDAwM0adIEb7/9Nq5cufJUzpWSkvLY2IMHD8LLywtqtRoKhQJqtRo9evTAwoULa7VNVZGSkiLrI0NDQ1hZWaFjx46YPHkyzp8/X+O6Hzx4gJCQEBw7dqz2GvwEMjIyEBISgsTExGod9/3336Nx48a4d++eVDZz5ky8/PLLsLS0hLGxMVq1aoUPPvgA169flx177NgxWf8aGRmhcePG6Nq1K2bOnFkuHgA2btyIpk2bIi8vr0bv8+/n/emnn2pcx7NUnd+fp+Gvv/7CsGHD0KhRIzRs2BB9+/bFmTNnqnRsdHQ03n//fbi5uUGhUFT6Pv5+Lfx908XvPtUPTBaJnpFNmzbh1KlTOHToEAIDA7F7925069YNOTk5z7wta9euRb9+/WBubo7Vq1fj4MGD+PLLL9G+fXudfrBPnDgRp06dwvHjx7F582YMGTIEu3fvRocOHbB48eIa1fngwQPMnTu3TiWLc+fOrVay+ODBA8yYMQOffvopzMzMpPK7d+/inXfewXfffYeIiAhMnToVe/fuRadOnXD79u1y9SxYsACnTp3C0aNHsXHjRvTo0QPffvst2rdvj61bt8pix4wZA1NTUyxatKjG75Wq7tatW3jttddw+fJlfPvtt/jxxx+Rn5+PHj164NKlS489/vDhwzh06BCaN2+OLl26PDb+zTffxKlTp2Tb6NGja+Ot0PNIENFTtWnTJgFAxMXFycrnzp0rAIhvv/221s917dq1SuOaN28uunfvXuG+kpKSWmtPVV27dk0AEIsXLy6378GDB6Jfv34CgNi/f3+1675165YAIObMmVMLLX1ycXFxAoDYtGlTlY/5+uuvhbGxscjJyXls7P79+wUAsXHjRqns6NGjAoD4v//7v3Lxt2/fFi+//LIwMDAQ586dk+1bsmSJUKlUIi8vr8pt/bvKzlsXVfX352mYNm2aMDQ0FCkpKVKZRqMR1tbWYvjw4Y89/u+/t4sXL670fQAQEyZMeOI2078HRxaJdMTd3R0AcPPmTVl5fHw8Bg0aJE0tvvzyy/jxxx/LHR8TE4OuXbvC2NgYarUa06dPR1FRUZXOffv2bTRp0qTCfQ0ayP9bEELg66+/xksvvQSlUgkLCwu8+eab+Ouvv2RxUVFRGDx4MJo1awZjY2O0bt0aH374If73v/9VqU3aKJVKbNy4EYaGhrLRxVu3bmH8+PFwcnJCw4YNYWNjg169euHXX3+VYlJSUtC4cWMAwNy5c6XpNn9/fwDA1atX8e6776JNmzYwMTFB06ZNMXDgQCQlJcnaUFpaii+++AKOjo5QKpVo1KgRXF1dsXLlSlnclStX4OvrCxsbGygUCrRv3x7//e9/pf3Hjh1Dx44dAQDvvvuu1J6QkJBK+2DNmjUYOHAgGjVq9Nj+Knu/BgYGj40FAEtLS6xbtw7FxcVYvny5bN/IkSORm5uL8PDwKtVVFbdu3cIHH3wAe3t7KBQKaTr80KFDsrhvv/0WHTp0gLGxMSwtLTF06FBcvHhR2r9ixQro6enh6tWr5c7x6aefwsjISLr2nuTabNGihXS9/F2PHj3Qo0cPWVlubi6mTp2Kli1bwsjICE2bNkVQUFCVpvJ37tyJXr16wcHBQSozNzfHsGHDsGfPHhQXF1d6/D9/b4lqE68uIh25du0aAKBt27ZS2dGjR9G1a1fcvXsXa9euxS+//IKXXnoJI0aMQFhYmBR34cIF9O7dG3fv3kVYWBjWrl2Ls2fP4osvvqjSuT08PLBjxw6EhITg999/R0lJidbYDz/8EEFBQejTpw927dqFr7/+GufPn0eXLl1kie6ff/4JDw8PrFmzBpGRkZg9ezZiY2PRrVu3Kiex2qjVari5ueHkyZPSh+adO3cAAHPmzMG+ffuwadMmtGrVCj169JCmnJs0aYKIiAgAwNixY6XptlmzZgF4NCVsZWWFhQsXIiIiAv/9739hYGCATp06yab+Fi1ahJCQELzzzjvYt28ftm/fjrFjx+Lu3btSzIULF9CxY0ckJydj6dKl2Lt3LwYMGIBJkyZh7ty5AIBXXnkFmzZtAgB8/vnnUnvef/99re89PT0dSUlJ6Nmzp9aY4uJiPHz4EGfPnkVQUBDatm2LYcOGVbl/O3bsiCZNmuDEiROycjs7O7Rr1w779u2rcl2P4+fnh127dmH27NmIjIzEhg0b0KdPH9m0eWhoKMaOHYsXX3wRP//8M1auXIlz587Bw8NDus931KhRMDIykv1eAEBJSQm2bNmCgQMHwtraGsDTvTbLPHjwAJ6envjuu+8wadIkHDhwAJ9++inCwsIwaNAgCCG0Hvvw4UP8+eefcHV1LbfP1dUVDx8+LPfH2ZPatm0blEolFAoF3NzcpOuSqEK6Htoket6VTW3FxMSIoqIice/ePRERESHs7OxE9+7dRVFRkRTbrl078fLLL8vKhBDCx8dHNGnSRJpqGjFihFAqlSIrK0uKKS4uFu3atavSNNrVq1eFs7OzACAACKVSKXr37i1Wr14tCgsLpbhTp04JAGLp0qWy49PS0oRSqRSffPJJhfWXlpaKoqIicf36dQFA/PLLL5W2p7Jp6DIjRowQAMTNmzcr3F9cXCyKiopE7969xdChQ6Xy6kxDFxcXi8LCQtGmTRsxefJkqdzHx0e89NJLlR7r7e0tmjVrJjQajaw8MDBQGBsbizt37gghqj8NvX37dun6qUhmZqb0cwQgOnXqJG7cuCGLqcp0cKdOnYRSqSxXPnLkSGFra1ultv5TRedt2LChCAoK0npMTk6OUCqV4vXXX5eVp6amCoVCIXx9faWyYcOGiWbNmsmmYMum4ffs2VNh/ZVdmxVNQzs4OIgxY8aUq8fT01N4enpKr0NDQ0WDBg3K3W7y008/PfYWihs3bggAIjQ0tNy+bdu2CQDi5MmTWo//p8dNQ/v6+oqtW7eKEydOiJ9++kn0799fABCff/55lc9B/y4cWSR6Rjp37gxDQ0OYmZmhX79+sLCwwC+//CJNF169ehV//PEHRo4cCeDRaFHZ9vrrryMzM1Ma7Tp69Ch69+4NW1tbqX59fX2MGDGiSm154YUX8Pvvv+P48eOYO3cu+vTpg7i4OAQGBsLDwwP5+fkAgL1790JPTw+jRo2StcfOzg4dOnSQLRrJzs7GuHHjYG9vDwMDAxgaGkpTan+fPqwpUcHIzNq1a/HKK6/A2NhYOufhw4erfL7i4mIsWLAATk5OMDIygoGBAYyMjHDlyhVZHa+++ip+//13jB8/HgcPHkRubq6snvz8fBw+fBhDhw6FiYlJuZ9dfn4+YmJiavS+MzIyAAA2NjYV7re2tkZcXByio6Oxfv163LlzBz179kRmZma1zlNR/5adNzs7+7HToFX16quvIiwsDF988QViYmLKjeydOnUKDx8+LDf1a29vj169euHw4cNS2bvvvov09HTZFPamTZtgZ2eH/v37S2VP+9oEHv2uODs746WXXpL9/L29vaGnp1elBVZ6eno12lddW7duha+vL1577TW88cYb2L9/P3x8fLBw4ULcunWr1s5Dzw8mi0TPyPfff4+4uDgcOXIEH374IS5evIh33nlH2l82pTt16lQYGhrKtvHjxwOAdI/V7du3YWdnV+4cFZVp06BBA3Tv3h2zZ8/G7t27kZGRgREjRiAhIQHffvut1CYhBGxtbcu1KSYmRmpPaWkpvLy88PPPP+OTTz7B4cOHcfr0aSlBevjwYQ16TO769etQKBSwtLQEACxbtgwfffQROnXqhB07diAmJgZxcXHo169flc8XHByMWbNmYciQIdizZw9iY2MRFxeHDh06yOqYPn06lixZgpiYGPTv3x9WVlbo3bs34uPjATz6eRQXF2PVqlXl+un1118HgBrfu1nWDmNj4wr3GxgYwN3dHV27dsX777+PI0eO4K+//qr2Y1BSU1OhVqvLlRsbG0MIIf0B8aS2b9+OMWPGYMOGDfDw8IClpSVGjx6NrKwsAJCmoyu6p1atVsumq/v3748mTZpIU6g5OTnYvXs3Ro8eDX19fQDP5toEHv2unDt3rtzP38zMDEKISn/+FhYW0NPTq3AFe9ntFmXX/dNS9gdh2TVN9HdVuwOaiJ5Y+/btpUUtPXv2RElJCTZs2ICffvoJb775pnR/1fTp07Xeb+bo6AgAsLKykj5c/66isqoyNTXF9OnTsX37diQnJwN4NGqlp6eHX3/9FQqFotwxZWXJycn4/fffERYWhjFjxkj7K1p8UBM3btxAQkICPD09pZHYLVu2oEePHlizZo0s9u/PIXycLVu2YPTo0ViwYIGs/H//+59sMYmBgQGCg4MRHByMu3fv4tChQ5gxYwa8vb2RlpYGCwsL6Ovrw8/PDxMmTKjwXC1btqxyu/6u7Lq4c+eO1kVJf9esWTOo1Wpcvny5yuc4ffo0srKyMHbs2HL77ty5A4VCgYYNG1a90ZWwtrbGihUrsGLFCqSmpmL37t347LPPkJ2djYiICFhZWQFAhSOjGRkZUn8AkPr8q6++wt27d7Ft2zYUFBTg3XfflWKe9No0NjZGQUFBufL//e9/srZYW1tDqVRKf2hV9L61USqVaN26dbmFVQCQlJQEpVKJVq1aVam9NVU2ssyFMlQRJotEOrJo0SLs2LEDs2fPxrBhw+Do6Ig2bdrg999/L5e8/FPPnj2xe/du3Lx5U5qKLikpwfbt26t07szMzAoTj7IpubIRprKpqRs3bmD48OFa6yubIvtnQrlu3boqtacyDx8+xPvvv4/i4mJ88sknsnP+83znzp3DqVOnYG9vL5WVxVQ0glRRHfv27cONGzfQunXrCtvTqFEjvPnmm7hx4waCgoKQkpICJycn9OzZE2fPnoWrqyuMjIy0vp/K2lORdu3aAXi0SOPFF198bPzVq1eRnp6OQYMGVan+O3fuYNy4cTA0NMTkyZPL7f/rr7/g5ORUpbqqq3nz5ggMDMThw4fx22+/AXi0+EqpVGLLli146623pNj09HQcOXIEb775pqyOd999F4sWLcIPP/yAsLAweHh4SH0GPPm12aJFC5w7d05WdvnyZVy6dEmWAPr4+GDBggWwsrKq0R8GQ4cOxYoVK5CWliZdv/fu3cPPP/+MQYMGVXl1e01t3rwZhoaGcHNze6rnofqJySKRjlhYWGD69On45JNPsG3bNowaNQrr1q1D//794e3tDX9/fzRt2hR37tzBxYsXcebMGfzf//0fgEcraXfv3o1evXph9uzZMDExwX//+98qf9vGiy++iN69e6N///544YUXkJ+fj9jYWCxduhS2trbSCFPXrl3xwQcf4N1330V8fDy6d+8OU1NTZGZmIjo6Gi4uLvjoo4/Qrl07vPDCC/jss88ghIClpSX27NmDqKioavVJamoqYmJiUFpaCo1Gg7Nnz+Lbb7/F9evXsXTpUnh5eUmxPj4++M9//oM5c+bA09MTly5dwrx589CyZUvZ/XVmZmZwcHDAL7/8gt69e8PS0hLW1tZo0aIFfHx8EBYWhnbt2sHV1RUJCQlYvHgxmjVrJmvXwIED4ezsDHd3dzRu3BjXr1/HihUr4ODggDZt2gAAVq5ciW7duuG1117DRx99hBYtWuDevXu4evUq9uzZgyNHjgB4dL+oUqnE1q1b0b59ezRs2BBqtbrCKWAA6NSpE5RKJWJiYmQJ4Llz5zB58mS8+eabaNWqFRo0aICkpCQsX74cVlZWmDp1arm6rly5IvXv7du3ERsbi40bNyI3Nxfff/99uWS0tLQUp0+fLjfiGBISgrlz5+Lo0aPlHh9TGY1Gg549e8LX1xft2rWDmZkZ4uLiEBERIY2mN2rUCLNmzcKMGTMwevRovPPOO7h9+zbmzp0LY2NjzJkzR1Znu3bt4OHhgdDQUKSlpeGbb74pt/9Jrk0/Pz+MGjUK48ePxxtvvIHr169j0aJF0iOKygQFBWHHjh3o3r07Jk+eDFdXV5SWliI1NRWRkZGYMmUKOnXqpPU8U6dOxebNmzFgwADMmzcPCoUCCxcuRH5+frlHK5X9IfP30dFbt27h+PHjACCNUB44cACNGzdG48aN4enpCQBYvHix9DSFZs2aITs7Gxs3bkRkZCRCQkIqHQGlfzHdra0h+nfQ9lBuIYR4+PChaN68uWjTpo0oLi4WQgjx+++/i+HDhwsbGxthaGgo7OzsRK9evcTatWtlx/7222+ic+fOQqFQCDs7OzFt2jTxzTffVGk19Lp168SwYcNEq1athImJiTAyMhIvvPCCGDdunEhLSysX/+2334pOnToJU1NToVQqxQsvvCBGjx4t4uPjpZgLFy6Ivn37CjMzM2FhYSHeeustkZqaWqWVyGWrocs2fX19YWFhIdzc3ERQUJA4f/58uWMKCgrE1KlTRdOmTYWxsbF45ZVXxK5du8SYMWOEg4ODLPbQoUPi5ZdfFgqFQgCQVrfm5OSIsWPHChsbG2FiYiK6desmfv3113IrXZcuXSq6dOkirK2thZGRkWjevLkYO3as7AHKZe/jvffeE02bNhWGhoaicePGokuXLuKLL76Qxf3www+iXbt2wtDQsEr94+fnJ5ycnGRlWVlZYtSoUeKFF16QfoatWrUS48aNE6mpqbLYslXJZZuBgYGwsrISHh4eYsaMGeXeR5nDhw8LACIhIUFWPmXKFKGnpycuXrxYabv/uRo6Pz9fjBs3Tri6ugpzc3OhVCqFo6OjmDNnTrkHf2/YsEG4uroKIyMjoVKpxODBgyu8DoQQ0nWvVCrLrUYXourXZkWroUtLS8WiRYtEq1athLGxsXB3dxdHjhwpd40IIcT9+/fF559/LhwdHaV2u7i4iMmTJ8ueXKDN1atXxZAhQ4S5ubkwMTERvXv3Ltf3Qjxaof3Pa/yfP+O/b39v5+7du0W3bt1E48aNhYGBgTAzMxOvvfaa+OGHHx7bPvr30hOikoc/ERGRzsXHx6Njx46IiYmpdHSqtvn5+eGvv/6SpojLvPrqq3BwcJBGuono+cZkkYioHhgxYgTy8vKwd+/eZ3K+P//8E+3bt8eRI0fQrVs3qTw3NxeNGzdGYmIi2rdv/0zaQkS6xWVPRET1wNKlS9GxY8dqrfZ+EqmpqVi9erUsUQQefQVdQUEBE0WifxGOLBIRERGRVhxZJCIiIiKtmCwSERERkVZMFomIiIhIKz6U+xkrLS1FRkYGzMzMavWL4YmIiIiqQwiBe/fuQa1WV/pVj0wWn7GMjAzZV5ERERER6VJaWlq5b676OyaLz5iZmRmARz8Yc3NzHbeGiIiI/q1yc3Nhb28v5SbaMFl8xsqmns3NzZksEhERkc497rY4LnAhIiIiIq2YLBIRERGRVkwWiYiIiEgr3rNIREQAHj1Go7i4GCUlJbpuChHVAn19fRgYGDzxo/qYLBIREQoLC5GZmYkHDx7ouilEVItMTEzQpEkTGBkZ1bgOJotERP9ypaWluHbtGvT19aFWq2FkZMQvDSCq54QQKCwsxK1bt3Dt2jW0adOm0gdvV4bJIhHRv1xhYSFKS0thb28PExMTXTeHiGqJUqmEoaEhrl+/jsLCQhgbG9eoHi5wISIiAKjxqAMR1V218XvN/xmIiIiISCsmi0RERESkFe9ZJCIirVp8tu+Zni9l4YBarzMsLAxBQUG4e/durddNfxOieobn0jy7cz1Dx44dQ8+ePZGTk4NGjRrVmWuXI4tERFRv+fv7Y8iQIeXKjx07Bj09Pdy9excjRozA5cuXq1RfWFgYGjVqVLuNpDojLS0NY8eOlVb9Ozg44OOPP8bt27efeVt69OiBoKAgWVmXLl2QmZkJleoZJt5VwGSRiIiea0qlEjY2NrpuRjlFRUW6bsK/yl9//QV3d3dcvnwZP/zwA65evYq1a9fi8OHD8PDwwJ07d3TdRBgZGcHOzq7OPbqKySIRET3X/jla+Pvvv6Nnz54wMzODubk53NzcEB8fj2PHjuHdd9+FRqOBnp4e9PT0EBISAgDIycnB6NGjYWFhARMTE/Tv3x9XrlyRnWf9+vXS44eGDh2KZcuWyc4bEhKCl156Cd9++y1atWoFhUIBIQQiIiLQrVs3NGrUCFZWVvDx8cGff/4pHZeSkgI9PT38+OOPeO2116BUKtGxY0dcvnwZcXFxcHd3R8OGDdGvXz/cunXraXZlvTZhwgQYGRkhMjISnp6eaN68Ofr3749Dhw7hxo0bmDlzJgBAT08Pu3btkh1bNiVc5tNPP0Xbtm1hYmKCVq1aYdasWbLkv+xnvXnzZrRo0QIqlQpvv/027t27B+DRiPjx48excuVK6VpLSUmRjYhrs2fPHri5ucHY2BitWrXC3LlzUVxcXGv9VBEmi0RE9K8ycuRINGvWDHFxcUhISMBnn30GQ0NDdOnSBStWrIC5uTkyMzORmZmJqVOnAnj04R4fH4/du3fj1KlTEELg9ddflxKE3377DePGjcPHH3+MxMRE9O3bF/Pnzy937qtXr+LHH3/Ejh07kJiYCADIy8tDcHAw4uLicPjwYTRo0ABDhw5FaWmp7Ng5c+bg888/x5kzZ2BgYIB33nkHn3zyCVauXIlff/0Vf/75J2bPnv10O6+eunPnDg4ePIjx48dDqVTK9tnZ2WHkyJHYvn07hBBVqs/MzAxhYWG4cOECVq5cifXr12P58uWymD///BO7du3C3r17sXfvXhw/fhwLFy4EAKxcuRIeHh4ICAiQrjV7e/vHnvfgwYMYNWoUJk2ahAsXLmDdunUICwur8FqrTVzgQkRE9drevXvRsGFDWVll32+dmpqKadOmoV27dgCANm3aSPtUKhX09PRgZ2cnlV25cgW7d+/Gb7/9hi5dugAAtm7dCnt7e+zatQtvvfUWVq1ahf79+0vJZdu2bXHy5Ens3btXdu7CwkJs3rwZjRs3lsreeOMNWczGjRthY2ODCxcuwNnZWSqfOnUqvL29AQAff/wx3nnnHRw+fBhdu3YFAIwdO1Y2+kX/z5UrVyCEQPv27Svc3759e+Tk5FR5ZPbzzz+X/t2iRQtMmTIF27dvxyeffCKVl5aWIiwsDGZmZgAAPz8/HD58GPPnz4dKpYKRkRFMTExk19rjzJ8/H5999hnGjBkDAGjVqhX+85//4JNPPsGcOXOqXE916XRkcc2aNXB1dYW5uTnMzc3h4eGBAwcOVBj74YcfQk9PDytWrJCVFxQUYOLEibC2toapqSkGDRqE9PR0WUxOTg78/PygUqmgUqng5+dXbog3NTUVAwcOhKmpKaytrTFp0iQUFhbKYpKSkuDp6QmlUommTZti3rx5Vf4rhIiIno6ePXsiMTFRtm3YsEFrfHBwMN5//3306dMHCxculE35VuTixYswMDBAp06dpDIrKys4Ojri4sWLAIBLly7h1VdflR33z9cA4ODgIEsUgUcjUL6+vmjVqhXMzc3RsmVLAI8+l/7O1dVV+retrS0AwMXFRVaWnZ1d6XuhipV9llf1+5N/+ukndOvWDXZ2dmjYsCFmzZpV7ufVokULKVEEgCZNmjzxzychIQHz5s1Dw4YNpa1sdPJpfq+7TpPFZs2aYeHChYiPj0d8fDx69eqFwYMH4/z587K4Xbt2ITY2Fmq1ulwdQUFB2LlzJ8LDwxEdHY379+/Dx8dH9lelr68vEhMTERERgYiICCQmJsLPz0/aX1JSggEDBiAvLw/R0dEIDw/Hjh07MGXKFCkmNzcXffv2hVqtRlxcHFatWoUlS5Zg2bJlT6FniIioqkxNTdG6dWvZ1rRpU63xISEhOH/+PAYMGIAjR47AyckJO3fu1BqvbVBACCEtRPj7vys7ztTUtFzZwIEDcfv2baxfvx6xsbGIjY0FgHIDFoaGhtK/y871z7J/Tl3TI61bt4aenh4uXLhQ4f4//vgDjRs3RqNGjaCnp1fuZ/f3+xFjYmLw9ttvo3///ti7dy/Onj2LmTNnVvrzAmrn51NaWoq5c+fK/jBKSkrClStXavxVflWh02nogQMHyl7Pnz8fa9asQUxMDF588UUAwI0bNxAYGIiDBw9iwAD587c0Gg02btyIzZs3o0+fPgCALVu2wN7eHocOHYK3tzcuXryIiIgIxMTESH8Vrl+/Hh4eHrh06RIcHR0RGRmJCxcuIC0tTUpIly5dCn9/f8yfPx/m5ubYunUr8vPzERYWBoVCAWdnZ1y+fBnLli1DcHBwnVu5RERE2rVt2xZt27bF5MmT8c4772DTpk0YOnQojIyMyk1hOzk5obi4GLGxsdI09O3bt3H58mVpWrNdu3Y4ffq07Lj4+PjHtuP27du4ePEi1q1bh9deew0AEB0dXRtvkf7GysoKffv2xddff43JkyfL7lvMysrC1q1bMWHCBABA48aNkZmZKe2/cuWKbNTut99+g4ODg7QgBgCuX79e7TZVdK09ziuvvIJLly6hdevW1T7fk6gzC1xKSkoQHh6OvLw8eHh4AHiUQfv5+WHatGlS8vh3CQkJKCoqgpeXl1SmVqvh7OyMkydPAgBOnToFlUolmz7o3LkzVCqVLMbZ2Vk2cunt7Y2CggIkJCRIMZ6enlAoFLKYjIwMpKSkaH1fBQUFyM3NlW1ERKQbDx8+RGBgII4dO4br16/jt99+Q1xcnJT0tWjRAvfv38fhw4fxv//9Dw8ePECbNm0wePBgBAQEIDo6Gr///jtGjRqFpk2bYvDgwQCAiRMnYv/+/Vi2bBmuXLmCdevW4cCBA48dSLCwsICVlRW++eYbXL16FUeOHEFwcPBT74d/o9WrV6OgoADe3t44ceIE0tLSEBERgb59+6Jt27bS4qBevXph9erVOHPmDOLj4zFu3DjZKGHr1q2RmpqK8PBw/Pnnn/jqq68qHZnWpkWLFoiNjUVKSgr+97//VWnUcfbs2fj++++l0fGLFy9i+/btsnsonwadL3BJSkqCh4cH8vPz0bBhQ+zcuRNOTk4AgC+//BIGBgaYNGlShcdmZWXByMgIFhYWsnJbW1tkZWVJMRU9X8vGxkYWU3b/RxkLCwsYGRnJYlq0aFHuPGX7yu4x+afQ0FDMnTu3si4gIqqznsY3quiSvr4+bt++jdGjR+PmzZuwtrbGsGHDpP+nu3TpgnHjxmHEiBG4ffs25syZg5CQEGzatAkff/wxfHx8UFhYiO7du2P//v1SEtG1a1esXbsWc+fOxeeffw5vb29MnjwZq1evrrQ9DRo0QHh4OCZNmgRnZ2c4Ojriq6++Qo8ePZ52V9S+Ov6tKm3atEFcXBxCQkIwfPhwZGdnQwiBYcOGYfPmzTAxMQHwaGbx3XffRffu3aFWq7Fy5Upp4AgABg8ejMmTJyMwMBAFBQUYMGAAZs2aJT1mqaqmTp2KMWPGwMnJCQ8fPsS1a9cee4y3tzf27t2LefPmYdGiRTA0NES7du3w/vvvV+vc1SZ0rKCgQFy5ckXExcWJzz77TFhbW4vz58+L+Ph4YWtrK27cuCHFOjg4iOXLl0uvt27dKoyMjMrV2adPH/Hhhx8KIYSYP3++aNu2bbmY1q1bi9DQUCGEEAEBAcLLy6tcjKGhofjhhx+EEEL07dtXfPDBB7L96enpAoA4deqU1veXn58vNBqNtKWlpQkAQqPRVNIrRETPzsOHD8WFCxfEw4cPdd2U58r7778vunXrputmUCVmz54tGjZsKE6ePKnrpjw1lf1+azSaKuUkOh9ZNDIykube3d3dERcXh5UrV6J9+/bIzs5G8+bNpdiSkhJMmTIFK1asQEpKCuzs7FBYWIicnBzZ6GJ2drZ0X4mdnR1u3rxZ7ry3bt2SRgbt7OykG4rL5OTkoKioSBZTNsr49/MAKDcq+XcKhUI2dU1ERM+nJUuWoG/fvjA1NcWBAwfw3Xff4euvv9Z1s6gSc+fOlaaDO3XqhAYN6szdeXVKnesVIQQKCgrg5+eHc+fOyVb8qNVqTJs2DQcPHgQAuLm5wdDQEFFRUdLxmZmZSE5OlpJFDw8PaDQa2Y3HsbGx0Gg0spjk5GTZDa2RkZFQKBRwc3OTYk6cOCFb7RQZGQm1Wl1uepqIiP59Tp8+jb59+8LFxQVr167FV1999fSnB+mJvfvuuwgKCmKiWAmdjizOmDED/fv3h729Pe7du4fw8HAcO3YMERERsLKygpWVlSze0NAQdnZ2cHR0BPDo4aljx47FlClTYGVlBUtLS0ydOhUuLi7S6uj27dujX79+CAgIwLp16wAAH3zwAXx8fKR6vLy84OTkBD8/PyxevBh37tzB1KlTERAQAHNzcwCPHr8zd+5c+Pv7Y8aMGbhy5QoWLFiA2bNncyU0ERHhxx9/1HUTiJ4KnSaLN2/ehJ+fHzIzM6FSqeDq6iqtTKqq5cuXw8DAAMOHD8fDhw/Ru3dvhIWFQV9fX4rZunUrJk2aJK2aHjRokOymY319fezbtw/jx49H165doVQq4evriyVLlkgxKpUKUVFRmDBhAtzd3WFhYYHg4GCuWiMiIqLnmp4Q/AqSZyk3NxcqlQoajUYatSQi0qX8/Hxcu3YNLVq0KPe9uURUvz18+BApKSlo2bJluQd3VzUn4QQ9EdG/XNnjX57m14URkW6U/V7/8xtlqkPnq6GpHghR1WJddfs5XET/Rvr6+mjUqJH0hAcTExPei01Uzwkh8ODBA2RnZ6NRo0ay2/Oqi8kiERHBzs4OwP97JBgRPR8aNWok/X7XFJNFIiKCnp4emjRpAhsbGxQVFem6OURUCwwNDZ9oRLEMk0UiIpLo6+vXyocLET0/uMCFiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIK50mi2vWrIGrqyvMzc1hbm4ODw8PHDhwAABQVFSETz/9FC4uLjA1NYVarcbo0aORkZEhq6OgoAATJ06EtbU1TE1NMWjQIKSnp8ticnJy4OfnB5VKBZVKBT8/P9y9e1cWk5qaioEDB8LU1BTW1taYNGkSCgsLZTFJSUnw9PSEUqlE06ZNMW/ePAghar9jiIiIiOoInSaLzZo1w8KFCxEfH4/4+Hj06tULgwcPxvnz5/HgwQOcOXMGs2bNwpkzZ/Dzzz/j8uXLGDRokKyOoKAg7Ny5E+Hh4YiOjsb9+/fh4+ODkpISKcbX1xeJiYmIiIhAREQEEhMT4efnJ+0vKSnBgAEDkJeXh+joaISHh2PHjh2YMmWKFJObm4u+fftCrVYjLi4Oq1atwpIlS7Bs2bKn31FEREREOqIn6tjQmKWlJRYvXoyxY8eW2xcXF4dXX30V169fR/PmzaHRaNC4cWNs3rwZI0aMAABkZGTA3t4e+/fvh7e3Ny5evAgnJyfExMSgU6dOAICYmBh4eHjgjz/+gKOjIw4cOAAfHx+kpaVBrVYDAMLDw+Hv74/s7GyYm5tjzZo1mD59Om7evAmFQgEAWLhwIVatWoX09HTo6elV6f3l5uZCpVJBo9HA3Ny8Nrrs6QtR1WJdmtqri4iIiGqsqjlJnblnsaSkBOHh4cjLy4OHh0eFMRqNBnp6emjUqBEAICEhAUVFRfDy8pJi1Go1nJ2dcfLkSQDAqVOnoFKppEQRADp37gyVSiWLcXZ2lhJFAPD29kZBQQESEhKkGE9PTylRLIvJyMhASkqK1vdVUFCA3Nxc2UZERERUX+g8WUxKSkLDhg2hUCgwbtw47Ny5E05OTuXi8vPz8dlnn8HX11fKfrOysmBkZAQLCwtZrK2tLbKysqQYGxubcvXZ2NjIYmxtbWX7LSwsYGRkVGlM2euymIqEhoZK90qqVCrY29tX2h9EREREdYnOk0VHR0ckJiYiJiYGH330EcaMGYMLFy7IYoqKivD222+jtLQUX3/99WPrFELIpoUrmiKujZiyGfzKpqCnT58OjUYjbWlpaY9tPxEREVFdofNk0cjICK1bt4a7uztCQ0PRoUMHrFy5UtpfVFSE4cOH49q1a4iKipLNqdvZ2aGwsBA5OTmyOrOzs6VRPzs7O9y8ebPceW/duiWL+efoYE5ODoqKiiqNyc7OBoByI45/p1AopNXeZRsRERFRfaHzZPGfhBAoKCgA8P8SxStXruDQoUOwsrKSxbq5ucHQ0BBRUVFSWWZmJpKTk9GlSxcAgIeHBzQaDU6fPi3FxMbGQqPRyGKSk5ORmZkpxURGRkKhUMDNzU2KOXHihOxxOpGRkVCr1WjRokXtdgIRERFRHaHTZHHGjBn49ddfkZKSgqSkJMycORPHjh3DyJEjUVxcjDfffBPx8fHYunUrSkpKkJWVhaysLClhU6lUGDt2LKZMmYLDhw/j7NmzGDVqFFxcXNCnTx8AQPv27dGvXz8EBAQgJiYGMTExCAgIgI+PDxwdHQEAXl5ecHJygp+fH86ePYvDhw9j6tSpCAgIkEYCfX19oVAo4O/vj+TkZOzcuRMLFixAcHBwlVdCExEREdU3Bro8+c2bN+Hn54fMzEyoVCq4uroiIiICffv2RUpKCnbv3g0AeOmll2THHT16FD169AAALF++HAYGBhg+fDgePnyI3r17IywsDPr6+lL81q1bMWnSJGnV9KBBg7B69Wppv76+Pvbt24fx48eja9euUCqV8PX1xZIlS6QYlUqFqKgoTJgwAe7u7rCwsEBwcDCCg4OfUu8QERER6V6de87i847PWeRzFomIiOqCevecRSIiIiKqe5gsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItKKySIRERERacVkkYiIiIi0YrJIRERERFoxWSQiIiIirZgsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItKKySIRERERacVkkYiIiIi0MtB1A4ieOyGqWq5PU7v1ERERVQNHFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIKyaLRERERKSVTpPFNWvWwNXVFebm5jA3N4eHhwcOHDgg7RdCICQkBGq1GkqlEj169MD58+dldRQUFGDixImwtraGqakpBg0ahPT0dFlMTk4O/Pz8oFKpoFKp4Ofnh7t378piUlNTMXDgQJiamsLa2hqTJk1CYWGhLCYpKQmenp5QKpVo2rQp5s2bByFE7XYKERERUR2i02SxWbNmWLhwIeLj4xEfH49evXph8ODBUkK4aNEiLFu2DKtXr0ZcXBzs7OzQt29f3Lt3T6ojKCgIO3fuRHh4OKKjo3H//n34+PigpKREivH19UViYiIiIiIQERGBxMRE+Pn5SftLSkowYMAA5OXlITo6GuHh4dixYwemTJkixeTm5qJv375Qq9WIi4vDqlWrsGTJEixbtuwZ9BQRERGRbuiJOjY0ZmlpicWLF+O9996DWq1GUFAQPv30UwCPRhFtbW3x5Zdf4sMPP4RGo0Hjxo2xefNmjBgxAgCQkZEBe3t77N+/H97e3rh48SKcnJwQExODTp06AQBiYmLg4eGBP/74A46Ojjhw4AB8fHyQlpYGtVoNAAgPD4e/vz+ys7Nhbm6ONWvWYPr06bh58yYUCgUAYOHChVi1ahXS09Ohp6dXpfeXm5sLlUoFjUYDc3Pz2u6+pyNEVYt1aWqvrrqqNvsL+Hf0GRERPXNVzUnqzD2LJSUlCA8PR15eHjw8PHDt2jVkZWXBy8tLilEoFPD09MTJkycBAAkJCSgqKpLFqNVqODs7SzGnTp2CSqWSEkUA6Ny5M1QqlSzG2dlZShQBwNvbGwUFBUhISJBiPD09pUSxLCYjIwMpKSla31dBQQFyc3NlGxEREVF9ofNkMSkpCQ0bNoRCocC4ceOwc+dOODk5ISsrCwBga2sri7e1tZX2ZWVlwcjICBYWFpXG2NjYlDuvjY2NLOaf57GwsICRkVGlMWWvy2IqEhoaKt0rqVKpYG9vX3mHEBEREdUhOk8WHR0dkZiYiJiYGHz00UcYM2YMLly4IO3/5/SuEOKxU77/jKkovjZiymbwK2vP9OnTodFopC0tLa3SthMRERHVJTpPFo2MjNC6dWu4u7sjNDQUHTp0wMqVK2FnZweg/Khddna2NKJnZ2eHwsJC5OTkVBpz8+bNcue9deuWLOaf58nJyUFRUVGlMdnZ2QDKj37+nUKhkFZ7l21ERERE9UWNksWQkBBcv369ttsC4NFoXUFBAVq2bAk7OztERUVJ+woLC3H8+HF06dIFAODm5gZDQ0NZTGZmJpKTk6UYDw8PaDQanD59WoqJjY2FRqORxSQnJyMzM1OKiYyMhEKhgJubmxRz4sQJ2eN0IiMjoVar0aJFi9rvCCIiIqI6oEbJ4p49e/DCCy+gd+/e2LZtG/Lz82t08hkzZuDXX39FSkoKkpKSMHPmTBw7dgwjR46Enp4egoKCsGDBAuzcuRPJycnw9/eHiYkJfH19AQAqlQpjx47FlClTcPjwYZw9exajRo2Ci4sL+vTpAwBo3749+vXrh4CAAMTExCAmJgYBAQHw8fGBo6MjAMDLywtOTk7w8/PD2bNncfjwYUydOhUBAQHSSKCvry8UCgX8/f2RnJyMnTt3YsGCBQgODq7ySmgiIiKi+qZGyWJCQgLOnDkDV1dXTJ48GU2aNMFHH32EuLi4atVz8+ZN+Pn5wdHREb1790ZsbCwiIiLQt29fAMAnn3yCoKAgjB8/Hu7u7rhx4wYiIyNhZmYm1bF8+XIMGTIEw4cPR9euXWFiYoI9e/ZAX19fitm6dStcXFzg5eUFLy8vuLq6YvPmzdJ+fX197Nu3D8bGxujatSuGDx+OIUOGYMmSJVKMSqVCVFQU0tPT4e7ujvHjxyM4OBjBwcE16UIiIiKieuGJn7NYXFyMPXv2YNOmTYiIiICjoyPef/99+Pv7Q6Wq5efNPQf4nMV/wTMD+ZxFIiKqB57ZcxZLS0tRWFiIgoICCCFgaWmJNWvWwN7eHtu3b3/S6omIiIhIh2qcLCYkJCAwMBBNmjTB5MmT8fLLL+PixYs4fvw4/vjjD8yZMweTJk2qzbYSERER0TNWo2TR1dUVnTt3xrVr17Bx40akpaVh4cKFaN26tRQzevRo3Lp1q9YaSkRERETPnkFNDnrrrbfw3nvvoWnTplpjGjdujNLS0ho3jIiIiIh0r0bJ4qxZs6R/V+VbTOjZavHZvlqtL8W4VqsjIiKieqTG9yxu3LgRzs7OMDY2hrGxMZydnbFhw4babBsRERER6ViNRxaXL1+OiRMnwsPDAwBw6tQpTJ48GSkpKfjiiy9qtZFE9Jzj45mIiOqsGiWLa9aswfr16/HOO+9IZYMGDYKrqysmTpzIZJGIiIjoOVGjaeiSkhK4u7uXK3dzc0NxcfETN4qIiIiI6oYaJYujRo3CmjVrypV/8803GDly5BM3ioiIiIjqhhpNQwOPFrhERkaic+fOAICYmBikpaVh9OjRsu9LXrZs2ZO3koiIiIh0okbJYnJyMl555RUAwJ9//gng0XMVGzdujOTkZCmOj9MhIiIiqt9qlCwePXq0tttBRERERHVQjZ+zWCY9PR03btyojbYQERERUR1To2SxtLQU8+bNg0qlgoODA5o3b45GjRrhP//5D7/ij4iIiOg5UqNp6JkzZ2Ljxo1YuHAhunbtCiEEfvvtN4SEhCA/Px/z58+v7XYSERERkQ7UKFn87rvvsGHDBgwaNEgq69ChA5o2bYrx48czWSQiIiJ6TtRoGvrOnTto165dufJ27drhzp07T9woIiIiIqobapQsdujQAatXry5Xvnr1anTo0OGJG0VEREREdUONpqEXLVqEAQMG4NChQ/Dw8ICenh5OnjyJtLQ07N+/v7bbSEREREQ6UqORRU9PT1y+fBlDhw7F3bt3cefOHQwbNgyXLl3Ca6+9VtttJCIiIiIdqfbIYlFREby8vLBu3TouZCEi0pUQVS3Wpam9uojouVPtkUVDQ0MkJyfzq/yIiIiI/gVqdM/i6NGjpecsEj0PWny2r9bqSjGutaqIiIh0rkbJYmFhITZs2ICoqCi4u7vD1NRUtn/ZsmW10jgiIiIi0q0aJYvJycl45ZVXAACXL1+u1QYRERERPSu1ObMEACkLB9RqfXVBjVZDHz16tNKtqkJDQ9GxY0eYmZnBxsYGQ4YMwaVLl2Qx9+/fR2BgIJo1awalUon27dtjzZo1spiCggJMnDgR1tbWMDU1xaBBg5Ceni6LycnJgZ+fH1QqFVQqFfz8/HD37l1ZTGpqKgYOHAhTU1NYW1tj0qRJKCwslMUkJSXB09MTSqUSTZs2xbx58yCEqPJ7JiIiIqpPajSy+N5772HlypUwMzOTlefl5WHixIn49ttvq1TP8ePHMWHCBHTs2BHFxcWYOXMmvLy8cOHCBWlqe/LkyTh69Ci2bNmCFi1aIDIyEuPHj4darcbgwYMBAEFBQdizZw/Cw8NhZWWFKVOmwMfHBwkJCdDX1wcA+Pr6Ij09HREREQCADz74AH5+ftizZw8AoKSkBAMGDEDjxo0RHR2N27dvY8yYMRBCYNWqVQCA3Nxc9O3bFz179kRcXBwuX74Mf39/mJqaYsqUKTXpSiIiolpVq/dgP4ejZFR9Nf5u6IULF5ZLFh8+fIjvv/++ysliWeJWZtOmTbCxsUFCQgK6d+8OADh16hTGjBmDHj16AHiU5K1btw7x8fEYPHgwNBoNNm7ciM2bN6NPnz4AgC1btsDe3h6HDh2Ct7c3Ll68iIiICMTExKBTp04AgPXr18PDwwOXLl2Co6MjIiMjceHCBaSlpUGtVgMAli5dCn9/f8yfPx/m5ubYunUr8vPzERYWBoVCAWdnZ1y+fBnLli1DcHAwV4jTvwoXBdGzwMSHSPeqNQ2dm5sLjUYDIQTu3buH3NxcacvJycH+/fthY2NT48ZoNI+e9WVpaSmVdevWDbt378aNGzcghMDRo0dx+fJleHt7AwASEhKkZz+WUavVcHZ2xsmTJwE8SjhVKpWUKAJA586doVKpZDHOzs5SoggA3t7eKCgoQEJCghTj6ekJhUIhi8nIyEBKSkqF76mgoEDWT7m5uTXuHyIiIqJnrVoji40aNYKenh709PTQtm3bcvv19PQwd+7cGjVECIHg4GB069YNzs7OUvlXX32FgIAANGvWDAYGBmjQoAE2bNiAbt26AQCysrJgZGQECwsLWX22trbIysqSYipKYm1sbGQxtra2sv0WFhYwMjKSxbRo0aLcecr2tWzZstw5QkNDa9wnRPR84WgsEdVH1UoWjx49CiEEevXqhR07dshGAI2MjODg4CAbmauOwMBAnDt3DtHR0bLyr776CjExMdi9ezccHBxw4sQJjB8/Hk2aNJGmnSsihJBNC1c0RVwbMWWLW7RNQU+fPh3BwcHS69zcXNjb22ttNxEREVFdUq1k0dPTEwBw7do12Nvbo0GDGi2mLmfixInYvXs3Tpw4gWbNmknlDx8+xIwZM7Bz504MGPDoXhNXV1ckJiZiyZIl6NOnD+zs7FBYWIicnBzZ6GJ2dja6dOkCALCzs8PNmzfLnffWrVvSyKCdnR1iY2Nl+3NyclBUVCSLKRtl/Pt5AJQblSyjUChk09ZERERE9UmNsj0HBwfk5uYiMjISW7Zswffffy/bqkoIgcDAQPz88884cuRIuWncoqIiFBUVlUtK9fX1UVpaCgBwc3ODoaEhoqKipP2ZmZlITk6WkkUPDw9oNBqcPn1aiomNjYVGo5HFJCcnIzMzU4qJjIyEQqGAm5ubFHPixAnZ43QiIyOhVqvLTU8TERERPQ9qtBp6z549GDlyJPLy8mBmZlZumnb06NFVqmfChAnYtm0bfvnlF5iZmUmjdiqVCkqlEubm5vD09MS0adOgVCrh4OCA48eP4/vvv5e+JUalUmHs2LGYMmUKrKysYGlpialTp8LFxUWapm7fvj369euHgIAArFu3DsCjVdU+Pj5wdHQEAHh5ecHJyQl+fn5YvHgx7ty5g6lTpyIgIADm5uYAHj1+Z+7cufD398eMGTNw5coVLFiwALNnz+ZKaCIiInou1WhkccqUKXjvvfdw79493L17Fzk5OdJ2586dKtezZs0aaDQa9OjRA02aNJG27du3SzHh4eHo2LEjRo4cCScnJyxcuBDz58/HuHHjpJjly5djyJAhGD58OLp27QoTExPs2bNHesYiAGzduhUuLi7w8vKCl5cXXF1dsXnzZmm/vr4+9u3bB2NjY3Tt2hXDhw/HkCFDsGTJEilGpVIhKioK6enpcHd3x/jx4xEcHCy7J5GIiIjoeVKjkcUbN25g0qRJMDExeaKTV+WbT+zs7LBp06ZKY4yNjbFq1Srp4dkVsbS0xJYtWyqtp3nz5ti7d2+lMS4uLjhx4kSlMURERETPixqNLHp7eyM+Pr6220JEREREdUyNRhYHDBiAadOm4cKFC3BxcYGhoaFs/6BBg2qlcURERESkWzVKFgMCAgAA8+bNK7dPT08PJSUlT9YqIiIiIqoTapQslj22hoiIiIieb9W6Z/H111+Xvr8ZAObPn4+7d+9Kr2/fvg0nJ6daaxwRERER6Va1ksWDBw+ioKBAev3ll1/KHpVTXFyMS5cu1V7riIiIiEinqpUs/vNRN1V59A0RERER1V+18+XORERERPRcqlayqKenV+5r7fg1d0RERETPr2qthhZCwN/fHwqFAgCQn5+PcePGwdTUFABk9zMSERERUf1XrWRxzJgxstejRo0qFzN69OgnaxERERER1RnVShYf9x3NRERERPR84QIXIiIiItKKySIRERERacVkkYiIiIi0qtF3QxMREdU7IaparEvz+Bii5wRHFomIiIhIKyaLRERERKQVk0UiIiIi0or3LBIREVHFeJ8ngSOLRERERFQJJotEREREpBWnoYmIiIhqy3M4dc+RRSIiIiLSiskiEREREWnFZJGIiIiItNJpshgaGoqOHTvCzMwMNjY2GDJkCC5dulQu7uLFixg0aBBUKhXMzMzQuXNnpKamSvsLCgowceJEWFtbw9TUFIMGDUJ6erqsjpycHPj5+UGlUkGlUsHPzw93796VxaSmpmLgwIEwNTWFtbU1Jk2ahMLCQllMUlISPD09oVQq0bRpU8ybNw9CiNrrFCIiIqI6RKfJ4vHjxzFhwgTExMQgKioKxcXF8PLyQl5enhTz559/olu3bmjXrh2OHTuG33//HbNmzYKxsbEUExQUhJ07dyI8PBzR0dG4f/8+fHx8UFJSIsX4+voiMTERERERiIiIQGJiIvz8/KT9JSUlGDBgAPLy8hAdHY3w8HDs2LEDU6ZMkWJyc3PRt29fqNVqxMXFYdWqVViyZAmWLVv2lHuKiIiISDd0uho6IiJC9nrTpk2wsbFBQkICunfvDgCYOXMmXn/9dSxatEiKa9WqlfRvjUaDjRs3YvPmzejTpw8AYMuWLbC3t8ehQ4fg7e2NixcvIiIiAjExMejUqRMAYP369fDw8MClS5fg6OiIyMhIXLhwAWlpaVCr1QCApUuXwt/fH/Pnz4e5uTm2bt2K/Px8hIWFQaFQwNnZGZcvX8ayZcsQHBwMPT29cu+xoKAABQUF0uvc3Nxa6j0iIiKip69O3bOo0TxaIm5paQkAKC0txb59+9C2bVt4e3vDxsYGnTp1wq5du6RjEhISUFRUBC8vL6lMrVbD2dkZJ0+eBACcOnUKKpVKShQBoHPnzlCpVLIYZ2dnKVEEAG9vbxQUFCAhIUGK8fT0hEKhkMVkZGQgJSWlwvcUGhoqTX2rVCrY29s/QQ8RERERPVt1JlkUQiA4OBjdunWDs7MzACA7Oxv379/HwoUL0a9fP0RGRmLo0KEYNmwYjh8/DgDIysqCkZERLCwsZPXZ2toiKytLirGxsSl3ThsbG1mMra2tbL+FhQWMjIwqjSl7XRbzT9OnT4dGo5G2tLS0avULERERkS7VmYdyBwYG4ty5c4iOjpbKSktLAQCDBw/G5MmTAQAvvfQSTp48ibVr18LT01NrfUII2bRwRVPEtRFTtrilomMBQKFQyEYiiYiIiOqTOjGyOHHiROzevRtHjx5Fs2bNpHJra2sYGBjAyclJFt++fXtpNbSdnR0KCwuRk5Mji8nOzpZG/ezs7HDz5s1y571165Ys5p+jgzk5OSgqKqo0Jjs7GwDKjTgSERERPQ90miwKIRAYGIiff/4ZR44cQcuWLWX7jYyM0LFjx3KP07l8+TIcHBwAAG5ubjA0NERUVJS0PzMzE8nJyejSpQsAwMPDAxqNBqdPn5ZiYmNjodFoZDHJycnIzMyUYiIjI6FQKODm5ibFnDhxQvY4ncjISKjVarRo0aIWeoSIiIiobtFpsjhhwgRs2bIF27Ztg5mZGbKyspCVlYWHDx9KMdOmTcP27duxfv16XL16FatXr8aePXswfvx4AIBKpcLYsWMxZcoUHD58GGfPnsWoUaPg4uIirY5u3749+vXrh4CAAMTExCAmJgYBAQHw8fGBo6MjAMDLywtOTk7w8/PD2bNncfjwYUydOhUBAQEwNzcH8OjxOwqFAv7+/khOTsbOnTuxYMECrSuhiYiIiOo7nSaLa9asgUajQY8ePdCkSRNp2759uxQzdOhQrF27FosWLYKLiws2bNiAHTt2oFu3blLM8uXLMWTIEAwfPhxdu3aFiYkJ9uzZA319fSlm69atcHFxgZeXF7y8vODq6orNmzdL+/X19bFv3z4YGxuja9euGD58OIYMGYIlS5ZIMSqVClFRUUhPT4e7uzvGjx+P4OBgBAcHP+WeIiIiItINnS5wqeo3n7z33nt47733tO43NjbGqlWrsGrVKq0xlpaW2LJlS6Xnad68Ofbu3VtpjIuLC06cOFF5g4mIiIieE3VigQsRERER1U1MFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRiIiIiLRiskhEREREWjFZJCIiIiKtmCwSERERkVZMFomIiIhIK50mi6GhoejYsSPMzMxgY2ODIUOG4NKlS1rjP/zwQ+jp6WHFihWy8oKCAkycOBHW1tYwNTXFoEGDkJ6eLovJycmBn58fVCoVVCoV/Pz8cPfuXVlMamoqBg4cCFNTU1hbW2PSpEkoLCyUxSQlJcHT0xNKpRJNmzbFvHnzIIR4on4gIiIiqqt0miweP34cEyZMQExMDKKiolBcXAwvLy/k5eWVi921axdiY2OhVqvL7QsKCsLOnTsRHh6O6Oho3L9/Hz4+PigpKZFifH19kZiYiIiICERERCAxMRF+fn7S/pKSEgwYMAB5eXmIjo5GeHg4duzYgSlTpkgxubm56Nu3L9RqNeLi4rBq1SosWbIEy5Ytq+WeISIiIqobDHR58oiICNnrTZs2wcbGBgkJCejevbtUfuPGDQQGBuLgwYMYMGCA7BiNRoONGzdi8+bN6NOnDwBgy5YtsLe3x6FDh+Dt7Y2LFy8iIiICMTEx6NSpEwBg/fr18PDwwKVLl+Do6IjIyEhcuHABaWlpUkK6dOlS+Pv7Y/78+TA3N8fWrVuRn5+PsLAwKBQKODs74/Lly1i2bBmCg4Ohp6dX7j0WFBSgoKBAep2bm1s7nUdERET0DNSpexY1Gg0AwNLSUiorLS2Fn58fpk2bhhdffLHcMQkJCSgqKoKXl5dUplar4ezsjJMnTwIATp06BZVKJSWKANC5c2eoVCpZjLOzs2zk0tvbGwUFBUhISJBiPD09oVAoZDEZGRlISUmp8D2FhoZKU98qlQr29vbV7RYiIiIinakzyaIQAsHBwejWrRucnZ2l8i+//BIGBgaYNGlShcdlZWXByMgIFhYWsnJbW1tkZWVJMTY2NuWOtbGxkcXY2trK9ltYWMDIyKjSmLLXZTH/NH36dGg0GmlLS0vT2gdEREREdY1Op6H/LjAwEOfOnUN0dLRUlpCQgJUrV+LMmTMVTvFWRgghO6ai42sjpmxxi7b2KRQK2UgkERERUX1SJ0YWJ06ciN27d+Po0aNo1qyZVP7rr78iOzsbzZs3h4GBAQwMDHD9+nVMmTIFLVq0AADY2dmhsLAQOTk5sjqzs7OlUT87OzvcvHmz3Hlv3boli/nn6GBOTg6KiooqjcnOzgaAciOORERERM8DnSaLQggEBgbi559/xpEjR9CyZUvZfj8/P5w7dw6JiYnSplarMW3aNBw8eBAA4ObmBkNDQ0RFRUnHZWZmIjk5GV26dAEAeHh4QKPR4PTp01JMbGwsNBqNLCY5ORmZmZlSTGRkJBQKBdzc3KSYEydOyB6nExkZCbVaLSWvRERERM8TnU5DT5gwAdu2bcMvv/wCMzMzadROpVJBqVTCysoKVlZWsmMMDQ1hZ2cHR0dHKXbs2LGYMmUKrKysYGlpialTp8LFxUVaHd2+fXv069cPAQEBWLduHQDggw8+gI+Pj1SPl5cXnJyc4Ofnh8WLF+POnTuYOnUqAgICYG5uDuDR43fmzp0Lf39/zJgxA1euXMGCBQswe/bsak+TExEREdUHOh1ZXLNmDTQaDXr06IEmTZpI2/bt26tVz/LlyzFkyBAMHz4cXbt2hYmJCfbs2QN9fX0pZuvWrXBxcYGXlxe8vLzg6uqKzZs3S/v19fWxb98+GBsbo2vXrhg+fDiGDBmCJUuWSDEqlQpRUVFIT0+Hu7s7xo8fj+DgYAQHBz95ZxARERHVQTodWazJN59U9IgaY2NjrFq1CqtWrdJ6nKWlJbZs2VJp3c2bN8fevXsrjXFxccGJEyeq1FYiIiKi+q5OLHAhIiIiorqJySIRERERacVkkYiIiIi0YrJIRERERFoxWSQiIiIirZgsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItKKySIRERERacVkkYiIiIi0YrJIRERERFoxWSQiIiIirZgsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItKKySIRERERacVkkYiIiIi0YrJIRERERFoxWSQiIiIirZgsEhEREZFWTBaJiIiISCsmi0RERESkFZNFIiIiItJKp8liaGgoOnbsCDMzM9jY2GDIkCG4dOmStL+oqAiffvopXFxcYGpqCrVajdGjRyMjI0NWT0FBASZOnAhra2uYmppi0KBBSE9Pl8Xk5OTAz88PKpUKKpUKfn5+uHv3riwmNTUVAwcOhKmpKaytrTFp0iQUFhbKYpKSkuDp6QmlUommTZti3rx5EELUbscQERER1RE6TRaPHz+OCRMmICYmBlFRUSguLoaXlxfy8vIAAA8ePMCZM2cwa9YsnDlzBj///DMuX76MQYMGyeoJCgrCzp07ER4ejujoaNy/fx8+Pj4oKSmRYnx9fZGYmIiIiAhEREQgMTERfn5+0v6SkhIMGDAAeXl5iI6ORnh4OHbs2IEpU6ZIMbm5uejbty/UajXi4uKwatUqLFmyBMuWLXvKPUVERESkGwa6PHlERITs9aZNm2BjY4OEhAR0794dKpUKUVFRsphVq1bh1VdfRWpqKpo3bw6NRoONGzdi8+bN6NOnDwBgy5YtsLe3x6FDh+Dt7Y2LFy8iIiICMTEx6NSpEwBg/fr18PDwwKVLl+Do6IjIyEhcuHABaWlpUKvVAIClS5fC398f8+fPh7m5ObZu3Yr8/HyEhYVBoVDA2dkZly9fxrJlyxAcHAw9Pb1n0GtEREREz06dumdRo9EAACwtLSuN0dPTQ6NGjQAACQkJKCoqgpeXlxSjVqvh7OyMkydPAgBOnToFlUolJYoA0LlzZ6hUKlmMs7OzlCgCgLe3NwoKCpCQkCDFeHp6QqFQyGIyMjKQkpJSYXsLCgqQm5sr24iIiIjqizqTLAohEBwcjG7dusHZ2bnCmPz8fHz22Wfw9fWFubk5ACArKwtGRkawsLCQxdra2iIrK0uKsbGxKVefjY2NLMbW1la238LCAkZGRpXGlL0ui/mn0NBQ6T5JlUoFe3v7SvuBiIiIqC6pM8liYGAgzp07hx9++KHC/UVFRXj77bdRWlqKr7/++rH1CSFk08IVTRHXRkzZ4hZtU9DTp0+HRqORtrS0tMe2nYiIiKiu0Ok9i2UmTpyI3bt348SJE2jWrFm5/UVFRRg+fDiuXbuGI0eOSKOKAGBnZ4fCwkLk5OTIRhezs7PRpUsXKebmzZvl6r1165Y0MmhnZ4fY2FjZ/pycHBQVFcli/jmCmJ2dDQDlRhzLKBQK2bR1WXL5NKejSwse1Gp9uXq1uNq7jk7D12af1Wp/AeyzaldWN/sLYJ/VBPus+thn1fNv/swsy0Ue+1QXoUOlpaViwoQJQq1Wi8uXL1cYU1hYKIYMGSJefPFFkZ2dXW7/3bt3haGhodi+fbtUlpGRIRo0aCAiIiKEEEJcuHBBABCxsbFSTExMjAAg/vjjDyGEEPv37xcNGjQQGRkZUkx4eLhQKBRCo9EIIYT4+uuvRaNGjURBQYEUs3DhQqFWq0VpaWmV3nNaWpoAwI0bN27cuHHjVie2tLS0SnMXPSF095DA8ePHY9u2bfjll1/g6OgolatUKiiVShQXF+ONN97AmTNnsHfvXtnonaWlJYyMjAAAH330Efbu3YuwsDBYWlpi6tSpuH37NhISEqCvrw8A6N+/PzIyMrBu3ToAwAcffAAHBwfs2bMHwKNH57z00kuwtbXF4sWLcefOHfj7+2PIkCFYtWoVgEeLaxwdHdGrVy/MmDEDV65cgb+/P2bPni17xE5lSktLkZGRATMzs+dm9XRubi7s7e2RlpYmG/Ul7dhn1cc+qz72WfWwv6qPfVZ9danPhBC4d+8e1Go1GjSo5M7EKg2HPSXQkuFu2rRJCCHEtWvXtMYcPXpUqufhw4ciMDBQWFpaCqVSKXx8fERqaqrsXLdv3xYjR44UZmZmwszMTIwcOVLk5OTIYq5fvy4GDBgglEqlsLS0FIGBgSI/P18Wc+7cOfHaa68JhUIh7OzsREhISJVHFZ9XGo1GAJBGYOnx2GfVxz6rPvZZ9bC/qo99Vn31sc90OrJIz4fc3FyoVCpoNBqd/5VUX7DPqo99Vn3ss+phf1Uf+6z66mOf1ZnV0ERERERU9zBZpCemUCgwZ84c2apvqhz7rPrYZ9XHPqse9lf1sc+qrz72GaehiYiIiEgrjiwSERERkVZMFomIiIhIKyaLRERERKQVk0UiIiIi0orJIhERERFpxWSRaiw0NBQdO3aEmZkZbGxsMGTIEFy6dEnXzarT1qxZA1dXV5ibm8Pc3BweHh44cOCArptVb4SGhkJPTw9BQUG6bkqdFRISAj09PdlmZ2en62bVKSdOnMDAgQOhVquhp6eHXbt2yfYLIRASEgK1Wg2lUokePXrg/PnzumlsHfG4PvP39y933XXu3Fk3ja0DqvL5WJ/6jMki1djx48cxYcIExMTEICoqCsXFxfDy8kJeXp6um1ZnNWvWDAsXLkR8fDzi4+PRq1cvDB48+F//QVQVcXFx+Oabb+Dq6qrrptR5L774IjIzM6UtKSlJ102qU/Ly8tChQwesXr26wv2LFi3CsmXLsHr1asTFxcHOzg59+/bFvXv3nnFL647H9RkA9OvXT3bd7d+//xm2sG6p6udjfekzA103gOqviIgI2etNmzbBxsYGCQkJ6N69u45aVbcNHDhQ9nr+/PlYs2YNYmJi8OKLL+qoVXXf/fv3MXLkSKxfvx5ffPGFrptT5xkYGHA0sRL9+/dH//79K9wnhMCKFSswc+ZMDBs2DADw3XffwdbWFtu2bcOHH374LJtaZ1TWZ2UUCgWvu/9fVT8f60ufcWSRao1GowEAWFpa6rgl9UNJSQnCw8ORl5cHDw8PXTenTpswYQIGDBiAPn366Lop9cKVK1egVqvRsmVLvP322/jrr7903aR649q1a8jKyoKXl5dUplAo4OnpiZMnT+qwZXXfsWPHYGNjg7Zt2yIgIADZ2dm6blKdoe3zsb70GUcWqVYIIRAcHIxu3brB2dlZ182p05KSkuDh4YH8/Hw0bNgQO3fuhJOTk66bVWeFh4fjzJkziIuL03VT6oVOnTrh+++/R9u2bXHz5k188cUX6NKlC86fPw8rKytdN6/Oy8rKAgDY2trKym1tbXH9+nVdNKle6N+/P9566y04ODjg2rVrmDVrFnr16oWEhIR69bV2T4O2z8f61GdMFqlWBAYG4ty5c4iOjtZ1U+o8R0dHJCYm4u7du9ixYwfGjBmD48ePM2GsQFpaGj7++GNERkbC2NhY182pF/4+Veji4gIPDw+88MIL+O677xAcHKzDltUvenp6stdCiHJl9P+MGDFC+rezszPc3d3h4OCAffv2SdP5/1baPh/rU59xGpqe2MSJE7F7924cPXoUzZo103Vz6jwjIyO0bt0a7u7uCA0NRYcOHbBy5UpdN6tOSkhIQHZ2Ntzc3GBgYAADAwMcP34cX331FQwMDFBSUqLrJtZ5pqamcHFxwZUrV3TdlHqh7P6xshHGMtnZ2eVGG0m7Jk2awMHB4V9/3VXn87Eu9xmTRaoxIQQCAwPx888/48iRI2jZsqWum1QvCSFQUFCg62bUSb1790ZSUhISExOlzd3dHSNHjkRiYiL09fV13cQ6r6CgABcvXkSTJk103ZR6oWXLlrCzs0NUVJRUVlhYiOPHj6NLly46bFn9cvv2baSlpf1rr7uafD7W5T7jNDTV2IQJE7Bt2zb88ssvMDMzk/4SV6lUUCqVOm5d3TRjxgz0798f9vb2uHfvHsLDw3Hs2LFyK+foETMzs3L3wJqamsLKyor3xmoxdepUDBw4EM2bN0d2dja++OIL5ObmYsyYMbpuWp1x//59XL16VXp97do1JCYmwtLSEs2bN0dQUBAWLFiANm3aoE2bNliwYAFMTEzg6+urw1brVmV9ZmlpiZCQELzxxhto0qQJUlJSMGPGDFhbW2Po0KE6bLXuPO7z8f79+/WrzwRRDQGocNu0aZOum1Znvffee8LBwUEYGRmJxo0bi969e4vIyEhdN6te8fT0FB9//LGum1FnjRgxQjRp0kQYGhoKtVothg0bJs6fP6/rZtUpR48erfD/rjFjxgghhCgtLRVz5swRdnZ2QqFQiO7du4ukpCTdNlrHKuuzBw8eCC8vL9G4cWNhaGgomjdvLsaMGSNSU1N13WydedznY33rMz0hhHiWySkRERER1R+8Z5GIiIiItGKySERERERaMVkkIiIiIq2YLBIRERGRVkwWiYiIiEgrJotEREREpBWTRSIiIiLSiskiEREREWnFZJGIiIiItGKySERERERaMVkkIiIiIq3+P+BKx5BudvsgAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"2\",\"3\",\"4\",\"5\",\"10\",\"15\",\"25\")\n",
    "[2,3,4,5,10,15,25]\n",
    "distr = {\n",
    "    'Histogram': (293768.38, 283551.34, 280879.85, 279988.95, 280791.94, 281554.82, 282226.76),\n",
    "    'Quantile': (335721.23, 307921.59, 292895.70, 284453.83, 268027.89, 265568.00, 264017.42),\n",
    "}\n",
    "\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Red Sea Dataset (3D), Isovalue 0.15')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=218360)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b937d4de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "283251.72000000003\n",
      "288372.23714285716\n",
      "1.018077620650837\n"
     ]
    }
   ],
   "source": [
    "hist = [293768.38, 283551.34, 280879.85, 279988.95, 280791.94, 281554.82, 282226.76]\n",
    "quant= [335721.23, 307921.59, 292895.70, 284453.83, 268027.89, 265568.00, 264017.42]\n",
    "\n",
    "ha = np.average(hist)\n",
    "qa = np.average(quant)\n",
    "\n",
    "print(ha)\n",
    "print(qa)\n",
    "\n",
    "print(qa/ha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3f5384c9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/windCharts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "324912e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (6.4,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "2062505d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (1463.65, 1420.50, 1402.75, 1394.11, 1402.48, 1408.92,1405.46, 1418.52, 1427.28, 1424.30, 1434.77, 1445.72, 1451.08, 1454.58, 1459.86),\n",
    "    'Quantile': (1463.65, 1477.11, 1410.02, 1393.58, 1398.74, 1382.01, 1366.94, 1367.88, 1369.86, 1366.53, 1351.60, 1351.56, 1349.75, 1349.10, 1349.13),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Wind Dataset, Isovalue -20')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=1280)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "22eeb023",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (959.14, 941.69, 905.65, 902.34, 905.39, 910.61, 911.24,  911.26, 920.70, 921.19, 928.45, 934.35,  938.36, 942.21, 946.62),\n",
    "    'Quantile': (959.14, 961.41, 918.91, 904.36, 895.24, 887.65, 880.90, 880.95, 879.45, 877.58, 872.10, 871.55, 870.45, 870.28, 870.15),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Wind Dataset, Isovalue -40')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=850)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "b1cc55ff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (326.29, 303.71, 297.74, 291.06, 293.67, 292.24, 296.18, 295.58, 295.16, 298.30, 300.69, 303.16, 302.17, 303.36, 303.92),\n",
    "    'Quantile': (326.29, 320.55, 302.23, 293.35, 289.81, 285.79, 283.55, 282.05, 280.58, 278.69, 275.48, 275.53, 275.35, 275.31, 275.35),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Wind Dataset, Isovalue -60')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=270)\n",
    "\n",
    "#plt.figure(figsize=(6.4, 2))\n",
    "#print(plt.figure().get_size_inches())\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "f40ef027",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (1936.24, 1883.04, 1646.57, 1570.44, 1523.68, 1512.37, 1508.95, 1495.57, 1493.22, 1487.93, 1485.97, 1481.25, 1483.97, 1488.39, 1491.45),\n",
    "    'Quantile': (1936.24,  1941.08, 1790.57, 1697.61, 1635.14, 1589.55, 1559.06, 1537.47, 1519.41, 1502.42, 1466.74, 1437.15, 1422.38, 1421.86, 1421.68),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Wind Dataset, Gaussian Noise, Isovalue -40')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=1430)\n",
    "\n",
    "#plt.figure(figsize=(6.4, 2))\n",
    "#print(plt.figure().get_size_inches())\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "c105584f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bins = (\"1\",\"2\",\"3\",\"4\",\"5\",\"6\",\"7\",\"8\",\"9\",\"10\",\"15\",\"25\",\"50\",\"100\",\"1000\")\n",
    "distr = {\n",
    "    'Histogram': (1506.48, 1494.57, 1498.58, 1501.52, 1506.47, 1506.75, 1513.28, 1513.34, 1514.14, 1517.47, 1520.37, 1526.99, 1530.01, 1531.13, 1533.43),\n",
    "    'Quantile': (1506.48, 1505.60, 1503.25, 1506.57, 1503.46, 1500.69, 1499.93, 1504.72, 1503.12, 1502.77, 1500.42, 1503.06, 1502.41, 1502.26, 1502.29),\n",
    "}\n",
    "\n",
    "x = np.arange(len(bins))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "\n",
    "for attribute, measurement in distr.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    #ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Entropy')\n",
    "ax.set_title('Wind Dataset, Uniform Noise, Isovalue -40')\n",
    "ax.set_xticks(x + width, bins)\n",
    "ax.legend(loc='upper right', ncols=2)\n",
    "ax.set_ylim(bottom=1500)\n",
    "\n",
    "#plt.figure(figsize=(6.4, 2))\n",
    "#print(plt.figure().get_size_inches())\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "745e77e7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

